The generic splitting type of the logarithmic bundle of an arrangement of at most sixteen lines is combinatorial

Let $\mathcal{A}$ be an arrangement of $d$ lines in $\mathbb{P}^2_\mathbb{C}$ and let $\mathcal{T}\langle\mathcal{A}\rangle$ be its bundle of logarithmic vector fields. On a general line, $\mathcal{T}\langle\mathcal{A}\rangle$ splits as $\mathcal{O}(-k)\oplus\mathcal{O}(k+1-d)$ with $k=\min\{\mathrm{mdr}(\mathcal{A}),\lfloor\frac{d-1}{2}\rfloor\}$, where $\mathrm{mdr}$ is the minimal degree of a Jacobian syzygy. We prove that $k$ is determined by the intersection lattice whenever $d\le16$, answering in this range a question of Cook, Harbourne, Migliore and Nagel. Since freeness can be read off from $k$ and $c_2(\mathcal{T}\langle\mathcal{A}\rangle)$, this strengthens Terao's freeness conjecture in this range; in particular we obtain a proof of Terao's conjecture for $14$ lines that uses it only for $13$ lines. For any number $d$ of lines, it follows that $\mathrm{mdr}$ is determined by the lattice whenever $\mathrm{mdr}\le6$ and $2\mathrm{mdr}\le d-3$, and that Terao's conjecture holds for every free arrangement whose smaller exponent is at most $7$. The proof reduces the question to critical arrangements: $2s+3$ lines, each containing at most $s+1$ intersection points, with $\mathrm{mdr}=s$. For these, the inflection polynomial of the minimal derivation factors as $Q_\mathcal{A} R$ with $R\in H^0(\mathcal{I}_Z^2(s-3))$, where $Z$ is the zero scheme of the derivation, of length $\nu=c_2(\mathcal{T}\langle\mathcal{A}\rangle)-s(s+2)$. For $s\le5$ this forces $\nu\le1$, and Chern class arguments then reduce everything to Terao's conjecture for $13$ lines. For $s=6$ we show $\nu\le3$, using a Riccati equation along multiple components of $R$, Ziegler's multirestriction, and local computations verified by computer algebra; an exhaustive enumeration of the 26,265,318 candidate lattices with $\nu\in\{2,3\}$ that satisfy Bojanowski's inequality completes the proof.

==> anc/README.md <==
# Ancillary files for "The generic splitting type of the logarithmic bundle of an arrangement of at most sixteen lines is combinatorial"

## Software used
| Software | Version |
|---|---|
| Python | 3.13 |
| python-flint | 0.9.0 |
| sympy | 1.14.0 |
| numpy, networkx | any recent version; networkx 3.6.1 was used |
| nauty | 2.8.8 (`nauty-labelg`, `libnauty`) |
| gcc | 13.3 |

Text outputs of runs are stored with the extension `.txt`.

## local/: computer-assisted local statements (Section 6, Appendix A)
- `verify_all.py` reruns all 87 induction steps of Appendix A, items (A1)-(A5), (C1)-(C4) and (B1). Every step is asserted.
  - It also asserts the low-order coefficients displayed in (A2) and (C2), and the branch equations of (C3) for m = 3, 4 (13 further checks, 100 lines marked `[OK]` in the log).
  - In its second part it checks the identities of Lemma 6.1 (Riccati), the vertex formula of Lemma 4.5 for m = 2, 3, and, for (L4), that the cubic part of R_p is -m(m-1) a_1^2 b_1 for m = 3, 4 and arbitrary a, b vanishing at p.
  - (B1) is an independent check of Lemma 6.10, which follows from Abe's theorem.
  - In (A3), the vertex q is placed at the origin and p_0 at (0, -delta), with 1/delta an indeterminate. The resulting factors do not involve 1/delta, so the case p_0 at infinity is covered.
  - Every coefficient of the inflection polynomial that the script reads goes through `ex()`. This function asserts the exactness bound of Lemma A.1 and the truncation box of the series. There are 105 such coefficients.
  - Running it writes `verify_all.txt`, which records `ALL CHECKS PASSED` and `IDENTITIES VERIFIED`. The run takes about 15 seconds.
- `fengine.py` provides truncated bivariate power series with coefficients in `fmpq_mpoly`. The truncation is to the box x-degree <= KX, y-degree <= M.
- `typeS.py` checks the formula for in_3(D/u) displayed in the proof of (L3), in the branch f_1 = 0; its output is in `typeS.txt`.
- `typeS_A.py` covers the branch g_1 = mu f_1 of (L3), i.e. item (A0); its output is in `typeS_A.txt`.
- `residual_exact.py` computes the residual cubic of the critical class over Q(i) (Example 7.3) exactly over Q(i). Its output is in `residual_exact.txt`, and the run takes about ten seconds.
  - R = L M_1 M_2, where L is theta-invariant, defined over Q(i) and not a line of A.
  - M_1 and M_2 are not invariant, are conjugate and defined over Q(sqrt(-5)), and meet at a triple point of A.
  - Z = {L ∩ M_1, L ∩ M_2}.
  - For the class over Q(zeta_5), the residual follows from a degree argument, with no computation.
- `thirteen.py` handles the 13-line examples of Section 9. Its output is in `thirteen.txt`.
  - A(H_3) and A(G(4,1,3)) are free with exponents (5, 9).
  - Deleting two lines through any double point gives a critical 5-candidate with nu = 1.
- `g513_iso.py` identifies the critical class over Q(zeta_5) with the 15-subsets of A(G(5,1,3)) with nu = 2.

## enumeration/: Section 7
- `heavyaug.c` and `lsgen3.c` are the generators of [AS].
  - `heavyaug.c`, `lsgen3.c` and `lib/` are the versions of the programs of [AS] that were used for this run. The versions posted with [AS] differ only by additional error checks (heavyaug: a bound on the number of candidate blocks; lsgen3: an error exit on a read error or if an internal identity fails), by the removal of code that is not used, and by a change in `exact.family_nonfree`, which is not called here.
  - Both versions of `heavyaug` give the same heavy configurations (86,606 for X = 40 and 96,828 for X = 41, as canonical forms). Both versions of `lsgen3` give the same completions on every 40th heavy configuration (2,166 configurations and 421,751 classes for X = 40; 2,421 configurations and 309,564 classes for X = 41).
- `lsgen3s.c` is `lsgen3.c` with a tree partition, controlled by the environment variables `LSG_SPLIT`, `LSG_NPART` and `LSG_PART`.
  - The diff is three lines. Nodes at depth `LSG_SPLIT` of pass 2 are numbered in the deterministic traversal order, and part `j` keeps the nodes numbered `j` mod `LSG_NPART`.
  - Compile with: `gcc -O2 -o lsgen3s lsgen3s.c -lnauty`
- Drivers:
  - `drive2.py` runs the main enumeration and screening for X = 41 and X = 40.
  - `screen_worker.py` runs parallel screening.
  - `drive_slow.py` handles the 18 deferred heavy configurations: 5 for X = 41 and 13 for X = 40.
- Screening: `screen_s6.py`, using `lib/exact.py` from [AS].
- Values of mdr over number fields: `mdr_s6.py`, with exact arithmetic in Q[x]/(f) and q <= 7. It reads the detail records in `out/`, written by the drivers. For one-parameter families it only samples three parameters; this branch is not used in the article, since all such families in the enumeration are degenerate.
- Two-parameter plans: `cost2.py`.
  - A line through one constructed point P = L_a ∩ L_b is written L_a + t L_b. This chart misses only L_b, an already constructed line, so it is complete.
  - Common factors removed from a constructed vector are recorded as forbidden (at their zeros two constructed points or lines coincide).
  - A realization would appear in every frame of four lines in general position, so one frame whose Groebner basis is {1} already excludes realizations. Each of the two classes has such a frame.
- Helper modules: `lib/` (from [AS]: matroids, exact realization spaces, graph6 input) and `arr_ml/` (`engine.py` and `realize.py`: line arrangements and construction plans; `nf_mdr.py`: mdr over number fields; `family.py`: lattices modulo p, used by `local/g513_iso.py`).

Parameters used (d = 15):
- `heavyaug 15 7 7 11 X W`
- `lsgen3 15 7 4 7 11 X W 0 complete`
- W = max(0, 3X - 120), for X in {40, 41}.

Canonical forms: `nauty-labelg -q -faaaaaaaaaaaaaaa`. This canonizes the incidence graph between the 15 lines (first colour class) and the points of multiplicity >= 3. The outputs are then sorted with `LC_ALL=C sort -u`.

## results/
- `sha256_enumeration.txt` gives SHA-256 checksums of the enumeration output. The files themselves (about 2.9 GB) are available on request. They are also deterministically regenerable: `all_X.g6` does not depend on the machine (see "Rerunning the enumeration" below).
  - `all_X.g6` is the complete sorted list of canonical forms for X = 40 (15,054,509 lines) and X = 41 (11,210,809 lines).
  - `final_X.g6` is the main run (15,050,791 and 11,206,118 lines).
  - `X/slow_*.g6` are the 18 deferred configurations (3,718 and 4,691 lines).
  - `40/slow_s00049.g6` is empty (its checksum is that of the empty file): this deferred configuration has no completion at all. All 50 parts of it ran to the end (`drive_slow.py` checks the exit status of every part).
  - `all_X.g6` is `sort -m -u` of the main and deferred outputs. Its line count equals the sum of their line counts, so main and deferred outputs are disjoint.
- `screening_status_X41.txt` and `screening_status_X40.txt` give the status counts of every screening piece.
  - Status codes (these are statuses of the program, see `lib/exact.py`):
    - `empty-degenerate`: the construction forces a degeneracy (a constructed point or line vanishes identically);
    - `empty`: the incidence conditions have no solutions, or only degenerate ones (every irreducible factor of their gcd makes a forbidden polynomial vanish);
    - `empty-family-degenerate`: a one-parameter family whose members are all degenerate;
    - `cost>1`: a two-parameter plan, handled by `cost2.py`;
    - `points`: a finite set of realizations.
  - The totals reproduce Table 1.
- `realizable_X41.jsonl` and `realizable_X40.jsonl` give the realizable classes: their graph6 code, the lines over the number field, and the defining polynomials.
  - They also contain the class with a two-parameter plan for each X (status `cost>1`, no lines). These two classes are not realizable (`two_parameter_plans.txt`).
  - The field `k` is the index of the class inside its screening piece of 200,000 lines, not a global index.
- `mdr_X41.txt` and `mdr_X40.txt` give exact mdr on every Galois orbit. `null` means mdr >= 8.
- `two_parameter_plans.txt` contains the Groebner analysis of the two classes with a two-parameter plan (output of `cost2.py`, about 10 seconds).

## Rerunning the enumeration
All commands are run in `enumeration/`, with bash.
1. Compile the generators: `gcc -O2 -o heavyaug heavyaug.c -lnauty`, `gcc -O2 -o lsgen3 lsgen3.c -lnauty`, `gcc -O2 -o lsgen3s lsgen3s.c -lnauty`.
2. Heavy configurations: `./heavyaug 15 7 7 11 X W > heavy_X.g6`, with W = max(0, 3X - 120), i.e. W = 3 for X = 41 and W = 0 for X = 40.
3. `python3 drive2.py X 30 enum`. The timeout (here 30 s) is the second, positional argument; it must be given when the phase is given.
   - Heavy configurations with at most six heavy points are completed one at a time with this timeout. A configuration that exceeds it is set aside as `out/X/*.slow`.
   - The others are completed in batches of 2000, without a timeout.
   - Each output is canonized and sorted; the results are merged into `out/final_X.g6`.
4. `python3 drive_slow.py X` completes the slow configurations with `lsgen3s` in 50 parts, merges them into `out/X/slow_*.g6` and screens them.
5. Merge, also when there are no slow configurations:
   ```
   shopt -s nullglob
   parts=(out/final_X.g6 out/X/slow_*.g6)
   LC_ALL=C sort -m -u -- "${parts[@]}" > all_X.g6
   ```
   Then check the line count (15,054,509 for X = 40, 11,210,809 for X = 41) and compare `sha256sum all_X.g6` with `../results/sha256_enumeration.txt`.
   - The timeout depends on the hardware, so another machine may set aside different configurations.
   - The intermediate files `final_X.g6` and `slow_*.g6` and their checksums are therefore not portable targets. Only `all_X.g6` is.
6. Screening of the main list: `python3 drive2.py X 30 screen`, or several `python3 screen_worker.py X` in parallel.
   - `screen_s6.py` exits with a nonzero code if any class ends with status `error`, so no `.done` marker is written for that piece.
   - After an interruption, make sure that no worker is still running, then delete the stale `out/X/scr*.lock` files of pieces without a `.done` marker before restarting the workers.
   - At the end, check that every piece has a `.done` marker and that the status counts add up to the line count of the list.
7. `python3 mdr_s6.py 40 41` gives the values of mdr on the realizable classes (`results/mdr_X*.txt`). `python3 cost2.py` treats the two-parameter plans (`results/two_parameter_plans.txt`).


==> anc/enumeration/arr_ml/engine.py <==
"""
Exact invariants of line arrangements in P^2.

An arrangement is a list of integer triples (a,b,c) <-> line ax+by+cz=0.

mdr(A): minimal q with D_0(A)_q != 0, computed from
    D(A)_q = { theta=(f1,f2,f3) in S_q^3 : theta(alpha_H) vanishes on H for all H }
    dim D_0(A)_q = dim D(A)_q - dim S_{q-1}      (D = D_0 + S*Euler, char 0 / p large)
Rank is computed mod a large prime (flint nmod_mat); exact check over Q available.

Lattice: points of multiplicity >= 3 as subsets of lines; isomorphism via
bipartite incidence graph (lines vs. >=3-fold points), WL hash + exact check.
"""
from itertools import combinations
from math import gcd, comb
import networkx as nx
import flint

P1 = (1 << 61) - 1
P2 = 2147483647


# ---------------------------------------------------------------- geometry
def normalize(v):
    v = list(v)
    g = 0
    for x in v:
        g = gcd(g, abs(x))
    if g == 0:
        return None
    v = [x // g for x in v]
    for x in v:
        if x != 0:
            if x < 0:
                v = [-y for y in v]
            break
    return tuple(v)


def cross(u, v):
    return (u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0])


def dot(u, v):
    return u[0] * v[0] + u[1] * v[1] + u[2] * v[2]


def clean(lines):
    """normalize, drop duplicates; return None if degenerate"""
    out, seen = [], set()
    for l in lines:
        n = normalize(l)
        if n is None or n in seen:
            continue
        seen.add(n)
        out.append(n)
    return out


def points(lines):
    """dict point -> frozenset of line indices through it (multiplicity >= 2)"""
    pts = {}
    d = len(lines)
    for i, j in combinations(range(d), 2):
        p = normalize(cross(lines[i], lines[j]))
        if p not in pts:
            pts[p] = frozenset(k for k in range(d) if dot(lines[k], p) == 0)
    return pts


# ---------------------------------------------------------------- mdr
def monomials(q):
    return [(i, j, q - i - j) for i in range(q + 1) for j in range(q + 1 - i)]


def _line_points(h, q):
    a, b, c = h
    cands = [(b, -a, 0), (c, 0, -a), (0, c, -b)]
    cands = [v for v in cands if any(v)]
    v1 = cands[0]
    v2 = None
    for v in cands[1:]:
        if any(cross(v1, v)):
            v2 = v
            break
    assert v2 is not None
    return [tuple(v1[k] + t * v2[k] for k in range(3)) for t in range(q + 1)]


def derivation_matrix(lines, q):
    mons = monomials(q)
    rows = []
    for h in lines:
        for P in _line_points(h, q):
            mv = [P[0] ** e[0] * P[1] ** e[1] * P[2] ** e[2] for e in mons]
            row = []
            for i in range(3):
                row.extend(h[i] * x for x in mv)
            rows.append(row)
    return rows, 3 * len(mons)


def dimD0(lines, q, p=P1, exact=False):
    if q < 0:
        return 0
    rows, ncols = derivation_matrix(lines, q)
    if exact:
        M = flint.fmpq_mat(len(rows), ncols, [x for r in rows for x in r])
        rk = M.rank()
    else:
        M = flint.nmod_mat(len(rows), ncols, [x % p for r in rows for x in r], p)
        rk = M.rank()
    dimD = ncols - rk
    return dimD - (comb(q + 1, 2) if q >= 1 else 0)


def mdr(lines, p=P1, exact=False, qmax=None):
    d = len(lines)
    qmax = d - 1 if qmax is None else qmax
    for q in range(qmax + 1):
        if dimD0(lines, q, p, exact) > 0:
            return q
    return None


# ---------------------------------------------------------------- lattice
def incidence_graph(lines, pts=None):
    pts = points(lines) if pts is None else pts
    G = nx.Graph()
    for i in range(len(lines)):
        G.add_node(("L", i), t="L")
    k = 0
    for p, S in pts.items():
        if len(S) >= 3:
            G.add_node(("P", k), t="P")
            for i in S:
                G.add_edge(("L", i), ("P", k))
            k += 1
    return G


def lattice_hash(G):
    return nx.weisfeiler_lehman_graph_hash(G, node_attr="t", iterations=4)


def same_lattice(G1, G2):
    return nx.is_isomorphic(G1, G2, node_match=lambda a, b: a["t"] == b["t"])


# ---------------------------------------------------------------- invariants
def invariants(lines, pts=None):
    pts = points(lines) if pts is None else pts
    d = len(lines)
    mult = [len(S) for S in pts.values()]
    nk = {}
    for m in mult:
        nk[m] = nk.get(m, 0) + 1
    m = max(mult)
    tau = sum((x - 1) ** 2 for x in mult)
    b2 = sum(x - 1 for x in mult)
    c2 = b2 - (d - 1)
    AH = [0] * d                       # |A^H| = number of points on H
    for S in pts.values():
        for i in S:
            AH[i] += 1
    return dict(d=d, nk=nk, m=m, tau=tau, b2=b2, c2=c2, AH=AH, npts=len(pts))


def generic_index(r, d):
    """generic splitting type of T_A is O(-k)+O(k+1-d) with k = min(mdr, floor((d-1)/2))"""
    return min(r, (d - 1) // 2)


def is_free(r, d, c2):
    return 2 * r <= d - 1 and c2 == r * (d - 1 - r)


def nu_defect(r, d, tau):
    """Dimca's freeness defect"""
    if 2 * r < d - 2:
        return (d - 1) ** 2 - r * (d - 1 - r) - tau
    return (3 * (d - 1) ** 2) // 4 - tau


==> anc/enumeration/arr_ml/family.py <==
"""
One-parameter families of line arrangements, computed over F_p.

A history is (A, B, steps): frame x, y, z, x+y+z, then steps
  ("two", (i1,j1), (i2,j2)) : join of the points L[i1]^L[j1] and L[i2]^L[j2]
  ("one", (i,j))            : line through L[i]^L[j] and the moving point A + t*B
"""
from math import comb
import flint

FRAME = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]


def cross_p(u, v, p):
    return ((u[1] * v[2] - u[2] * v[1]) % p, (u[2] * v[0] - u[0] * v[2]) % p, (u[0] * v[1] - u[1] * v[0]) % p)


def norm_p(v, p):
    for x in v:
        if x % p:
            iv = pow(x, p - 2, p)
            return tuple((y * iv) % p for y in v)
    return None


def replay_p(hist, t, p):
    A, B, steps = hist
    L = [tuple(x % p for x in l) for l in FRAME]
    for st in steps:
        if st[0] == "two":
            (a1, b1), (a2, b2) = st[1], st[2]
            P = cross_p(L[a1], L[b1], p); Q = cross_p(L[a2], L[b2], p)
            l = norm_p(cross_p(P, Q, p), p)
        else:
            a1, b1 = st[1]
            P = cross_p(L[a1], L[b1], p)
            Q = tuple((A[k] + t * B[k]) % p for k in range(3))
            l = norm_p(cross_p(P, Q, p), p)
        if l is None or l in L:
            return None
        L.append(l)
    return L


def lattice_p(L, p):
    """labelled lattice: frozenset of frozensets (points with >= 2 lines); None if degenerate"""
    d = len(L)
    pts = {}
    for i in range(d):
        for j in range(i + 1, d):
            P = norm_p(cross_p(L[i], L[j], p), p)
            if P is None:
                return None
            if P not in pts:
                pts[P] = frozenset(k for k in range(d)
                                   if (L[k][0] * P[0] + L[k][1] * P[1] + L[k][2] * P[2]) % p == 0)
    return frozenset(pts.values())


def _two_points(h, p):
    a, b, c = h
    if a % p:
        ia = pow(a, p - 2, p)
        return ((-b * ia) % p, 1, 0), ((-c * ia) % p, 0, 1)
    if b % p:
        ib = pow(b, p - 2, p)
        return (1, 0, 0), (0, (-c * ib) % p, 1)
    return (1, 0, 0), (0, 1, 0)


def dimD0_p(L, q, p):
    if q < 0:
        return 0
    mons = [(i, j, q - i - j) for i in range(q + 1) for j in range(q + 1 - i)]
    rows = []
    for h in L:
        v1, v2 = _two_points(h, p)
        for s in range(q + 1):
            P = tuple((v1[k] + s * v2[k]) % p for k in range(3))
            mv = [pow(P[0], e[0], p) * pow(P[1], e[1], p) * pow(P[2], e[2], p) % p for e in mons]
            row = []
            for i in range(3):
                row.extend((h[i] * x) % p for x in mv)
            rows.append(row)
    ncols = 3 * len(mons)
    M = flint.nmod_mat(len(rows), ncols, [x for r in rows for x in r], p)
    return ncols - M.rank() - (comb(q + 1, 2) if q >= 1 else 0)


def mdr_p(L, p, qmax=None):
    d = len(L)
    qmax = d - 2 if qmax is None else qmax
    for q in range(qmax + 1):
        if dimD0_p(L, q, p) > 0:
            return q
    return None


def AH_of(lat, d):
    AH = [0] * d
    for S in lat:
        for i in S:
            AH[i] += 1
    return AH


P_SEARCH = (1 << 61) - 1


def gen_history(rng, d, one_positions=(0,), tries=400, p=P_SEARCH, t0=None):
    """random valid history with 'one' steps at given positions; validity checked mod p at t0"""
    A = tuple(rng.randint(-5, 5) for _ in range(3))
    B = tuple(rng.randint(-5, 5) for _ in range(3))
    if not any(B):
        B = (1, 0, 0)
    t0 = rng.randrange(10 ** 6, 10 ** 9) if t0 is None else t0
    steps = []
    L = [tuple(x % p for x in l) for l in FRAME]
    k = 0
    while len(L) < d and tries > 0:
        tries -= 1
        n = len(L)
        pairs = [(i, j) for i in range(n) for j in range(i + 1, n)]
        if k in one_positions:
            st = ("one", rng.choice(pairs))
        else:
            # weight by multiplicity of the point
            lat = lattice_p(L, p)
            mult = {}
            for S in lat:
                for i in S:
                    for j in S:
                        if i < j:
                            mult[(i, j)] = len(S)
            w = [mult.get(pr, 2) ** 2 for pr in pairs]
            a, b = rng.choices(pairs, weights=w, k=2)
            st = ("two", a, b)
        L2 = replay_p((A, B, steps + [st]), t0, p)
        if L2 is None:
            continue
        steps.append(st)
        L = L2
        k += 1
    if len(L) < d:
        return None
    return (A, B, steps)


==> anc/enumeration/arr_ml/nf_mdr.py <==
"""
Exact dim D0(A)_q over a number field K = Q[t]/(f), via the regular representation:
rank_Q(block matrix) = [K:Q] * rank_K(M).
"""
import flint
from math import comb
from engine import monomials


class NF:
    def __init__(self, f):            # f: fmpq_poly, irreducible
        self.f = f
        self.n = f.degree()

    def red(self, a):
        return a % self.f

    def block(self, a):
        """n x n rational matrix of multiplication by a in basis 1,t,..,t^{n-1} (column j = a*t^j)"""
        n = self.n
        cols = []
        for j in range(n):
            c = self.red(a * flint.fmpq_poly([0] * j + [1]))
            cols.append([c[i] for i in range(n)])
        return [[cols[j][i] for j in range(n)] for i in range(n)]

    def is_zero(self, a):
        return self.red(a).is_zero()


def P(c):
    return flint.fmpq_poly(c) if not isinstance(c, flint.fmpq_poly) else c


def cross(u, v, K):
    return tuple(K.red(x) for x in (u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0]))


def line_points(h, q, K):
    a, b, c = h
    z = P([0])
    cands = [(b, -a, z), (c, z, -a), (z, c, -b)]
    cands = [v for v in cands if not all(K.is_zero(x) for x in v)]
    v1 = cands[0]
    v2 = next(v for v in cands[1:] if not all(K.is_zero(x) for x in cross(v1, v, K)))
    return [tuple(K.red(v1[k] + s * v2[k]) for k in range(3)) for s in range(q + 1)]


def dimD0_nf(lines, q, K):
    mons = monomials(q)
    rows = []
    for h in lines:
        for Pt in line_points(h, q, K):
            mv = []
            for e in mons:
                x = P([1])
                for k in range(3):
                    for _ in range(e[k]):
                        x = K.red(x * Pt[k])
                mv.append(x)
            row = []
            for i in range(3):
                row.extend(K.red(h[i] * x) for x in mv)
            rows.append(row)
    n = K.n
    ncols = 3 * len(mons)
    big = [[0] * (ncols * n) for _ in range(len(rows) * n)]
    for ri, row in enumerate(rows):
        for ci, x in enumerate(row):
            B = K.block(x)
            for a in range(n):
                for b in range(n):
                    big[ri * n + a][ci * n + b] = B[a][b]
    M = flint.fmpq_mat(len(big), ncols * n, [x for r in big for x in r])
    rk = M.rank()
    assert rk % n == 0
    dimD = ncols - rk // n
    return dimD - (comb(q + 1, 2) if q >= 1 else 0)


def mdr_nf(lines, K, qmax):
    for q in range(qmax + 1):
        if dimD0_nf(lines, q, K) > 0:
            return q
    return None


==> anc/enumeration/arr_ml/realize.py <==
"""
Realization spaces of a lattice over F_p via construction sequences.

lattice: list of point-sets (frozensets of line indices, |S|>=2), d lines.
A construction places a projective frame of 4 lines (no three concurrent), then repeatedly
places a line through >=2 already-known points (determined), else through 1 known point
(1 parameter), else free (2 parameters). Remaining incidences become constraints.
Enumerate parameters over F_p, keep exact realizations of the lattice, compute mdr mod p.
"""
import itertools
import numpy as np
from engine import points, mdr, invariants


def lattice_of(lines):
    pts = points(lines)
    return [frozenset(S) for S in pts.values()], len(lines)


def plan(P, d, frame):
    line_pts = {i: [S for S in P if i in S] for i in range(d)}
    placed = list(frame)
    steps = []
    nparams = 0
    while len(placed) < d:
        pl = set(placed)
        best = None
        for i in range(d):
            if i in pl:
                continue
            known = [S for S in line_pts[i] if len(S & pl) >= 2]
            score = min(len(known), 2)
            if best is None or score > best[0]:
                best = (score, i, known)
        score, i, known = best
        kind = {2: "det", 1: "one", 0: "free"}[score]
        nparams += {2: 0, 1: 1, 0: 2}[score]
        steps.append((kind, i, known[:2]))
        placed.append(i)
    return steps, nparams


def best_plan(P, d, max_frames=3000):
    trip = [S for S in P if len(S) >= 3]
    best = None
    for frame in itertools.combinations(range(d), 4):
        fs = set(frame)
        if any(len(S & fs) >= 3 for S in trip):
            continue
        steps, k = plan(P, d, frame)
        if best is None or k < best[2]:
            best = (frame, steps, k)
            if k == 0:
                break
        max_frames -= 1
        if max_frames == 0:
            break
    return best


def cross_np(a, b, p):
    return np.stack([(a[:, 1] * b[:, 2] - a[:, 2] * b[:, 1]) % p,
                     (a[:, 2] * b[:, 0] - a[:, 0] * b[:, 2]) % p,
                     (a[:, 0] * b[:, 1] - a[:, 1] * b[:, 0]) % p], axis=1)


def enumerate_realizations(P, d, frame, steps, p, max_params_vals=None):
    """returns list of realizations (list of d integer triples mod p)"""
    # parameter grid
    kinds = [s[0] for s in steps]
    dims = []
    for k in kinds:
        if k == "one":
            dims.append(p + 1)
        elif k == "free":
            dims.append(p * p + p + 1)
    total = 1
    for x in dims:
        total *= x
    if total > 3_000_000:
        return None
    grids = np.meshgrid(*[np.arange(x) for x in dims], indexing="ij") if dims else []
    params = [g.ravel() for g in grids]
    N = params[0].size if params else 1
    lines = {}
    F = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]
    for t, i in enumerate(frame):
        lines[i] = np.tile(np.array(F[t], dtype=np.int64), (N, 1))
    alive = np.ones(N, dtype=bool)

    def pt(S):
        a, b = [j for j in S if j in lines][:2]
        return cross_np(lines[a], lines[b], p)

    pi = 0
    for kind, i, known in steps:
        if kind == "det":
            l = cross_np(pt(known[0]), pt(known[1]), p)
        elif kind == "one":
            Pp = pt(known[0])
            e1 = np.tile(np.array([1, 0, 0]), (N, 1)); e2 = np.tile(np.array([0, 1, 0]), (N, 1))
            e3 = np.tile(np.array([0, 0, 1]), (N, 1))
            l1 = cross_np(Pp, e1, p); l2 = cross_np(Pp, e2, p); l3 = cross_np(Pp, e3, p)
            # choose two independent ones per row
            def indep(u, v):
                return np.any(cross_np(u, v, p) != 0, axis=1)
            A = np.where(indep(l1, l2)[:, None], l1, l1)
            B = np.where(indep(l1, l2)[:, None], l2, np.where(indep(l1, l3)[:, None], l3, l2))
            A = np.where((~indep(l1, l2) & ~indep(l1, l3))[:, None], l2, A)
            B = np.where((~indep(l1, l2) & ~indep(l1, l3))[:, None], l3, B)
            t = params[pi]; pi += 1
            inf = t == p
            tt = np.where(inf, 0, t)[:, None]
            l = np.where(inf[:, None], B, (A + tt * B) % p)
        else:
            t = params[pi]; pi += 1
            # enumerate points of P^2(F_p): index -> vector
            v = np.zeros((N, 3), dtype=np.int64)
            a = t // (p + 1); b = t % (p + 1)
            # chart: (1, a, b') for a<p, b<p ; (0,1,b) ; (0,0,1)
            m1 = t < p * p
            v[m1, 0] = 1; v[m1, 1] = t[m1] // p; v[m1, 2] = t[m1] % p
            m2 = (t >= p * p) & (t < p * p + p)
            v[m2, 0] = 0; v[m2, 1] = 1; v[m2, 2] = t[m2] - p * p
            m3 = t == p * p + p
            v[m3] = [0, 0, 1]
            l = v
        lines[i] = l % p
        alive &= np.any(lines[i] != 0, axis=1)
        # constraints: all incidences of line i with known points
        for S in P:
            if i in S:
                others = [j for j in S if j in lines and j != i]
                if len(others) >= 2:
                    Q = cross_np(lines[others[0]], lines[others[1]], p)
                    alive &= np.any(Q != 0, axis=1)
                    alive &= ((lines[i] * Q).sum(axis=1) % p) == 0
        if not alive.any():
            return []
    idx = np.nonzero(alive)[0]
    out = []
    target = {S for S in P if len(S) >= 3}
    for n in idx:
        L = [tuple(int(x) for x in lines[i][n]) for i in range(d)]
        # exact lattice check mod p: concurrency of every triple
        ok = True
        Lm = np.array(L, dtype=object)
        for a, b, c in itertools.combinations(range(d), 3):
            det = (L[a][0] * (L[b][1] * L[c][2] - L[b][2] * L[c][1])
                   - L[a][1] * (L[b][0] * L[c][2] - L[b][2] * L[c][0])
                   + L[a][2] * (L[b][0] * L[c][1] - L[b][1] * L[c][0])) % p
            should = any({a, b, c} <= S for S in target)
            if (det == 0) != should:
                ok = False
                break
        if ok:
            # distinct lines
            if len({_normp(l, p) for l in L}) == d:
                out.append(L)
    return out


def _normp(l, p):
    for x in l:
        if x % p:
            inv = pow(x, p - 2, p)
            return tuple((y * inv) % p for y in l)
    return None


==> anc/enumeration/cost2.py <==
"""Two-parameter construction plans (status cost>1 of the screening), with complete pencil charts.

For every cost>1 record (in out/X/scr*.detail.jsonl, or in the files given on the command line, e.g.
../results/realizable_X41.jsonl ../results/realizable_X40.jsonl), and for several projective frames:
  * the frame lines are fixed (PGL_3 acts simply transitively on frames of 4 general lines);
  * a 'det' line is the line through two constructed points (each the meet of two constructed lines);
  * a 'one' (pencil) line through a constructed point P = L_a ^ L_b is written L_a + t L_b, resp. L_a + s L_b.
    This chart is complete: it misses only L_b itself, which is an already constructed line, so it cannot be
    the new line.  (The earlier version of this script used an auxiliary coordinate line; that chart is
    incomplete when the base point depends on the first parameter.)
  * common polynomial factors removed from a constructed vector are recorded as forbidden: at their zeros two
    constructed points or lines coincide.
The realization space is the set of (t, s) where all required determinants (triples inside a block) vanish,
and no forbidden factor and no determinant of a triple not contained in a block vanishes.  It is computed with
a lex Groebner basis over Q.  Output: per class and frame, the Groebner basis and the verdict.
usage: python3 cost2.py [detail.jsonl ...]"""
import sys, json, glob, itertools, os
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, 'arr_ml'))
import sympy as sp
from realize import plan          # arr_ml/realize.py

t, s = sp.symbols('t s')
FRAME = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]


def g6_blocks(g, d=15):
    n = ord(g[0]) - 63; bits = []
    for ch in g[1:]:
        v = ord(ch) - 63; bits += [(v >> (5 - k)) & 1 for k in range(6)]
    adj = [[0] * n for _ in range(n)]; pos = 0
    for j in range(1, n):
        for i in range(j):
            if bits[pos]: adj[i][j] = adj[j][i] = 1
            pos += 1
    return [[x for x in range(d) if adj[x][b]] for b in range(d, n)]


def full_points(blocks, n):
    inb = set()
    for B in blocks:
        for a, b in itertools.combinations(B, 2): inb.add((min(a, b), max(a, b)))
    return [frozenset(B) for B in blocks] + [frozenset(pq) for pq in itertools.combinations(range(n), 2) if pq not in inb]


def cross(u, v):
    return [sp.expand(u[1] * v[2] - u[2] * v[1]), sp.expand(u[2] * v[0] - u[0] * v[2]), sp.expand(u[0] * v[1] - u[1] * v[0])]


def det3(a, b, c):
    return sp.expand(a[0] * (b[1] * c[2] - b[2] * c[1]) - a[1] * (b[0] * c[2] - b[2] * c[0]) + a[2] * (b[0] * c[1] - b[1] * c[0]))


def prim(v, forb):
    g = sp.gcd(sp.gcd(v[0], v[1]), v[2])
    if g == 0:
        return None
    if not g.is_number:
        forb.append(g)
        v = [sp.cancel(x / g) for x in v]
    return [sp.expand(x) for x in v]


def build(n, frame, steps):
    L, forb, params = {}, [], [t, s]
    for k, i in enumerate(frame):
        L[i] = [sp.Integer(x) for x in FRAME[k]]
    pi = 0
    for kind, i, known in steps:
        if kind == 'det':
            pts = []
            for S in known:
                a, b = [j for j in sorted(S) if j in L][:2]
                p = prim(cross(L[a], L[b]), forb)
                if p is None:
                    return None, None
                pts.append(p)
            l = cross(pts[0], pts[1])
        elif kind == 'one':
            a, b = [j for j in sorted(known[0]) if j in L][:2]
            l = [sp.expand(L[a][k] + params[pi] * L[b][k]) for k in range(3)]
            pi += 1
        else:
            raise ValueError('free step: not a two-parameter pencil plan')
        l = prim(l, forb)
        if l is None:
            return None, None
        L[i] = l
    return [L[i] for i in range(n)], forb


def analyse(blocks, n=15, nframes=3):
    P = full_points(blocks, n)
    trip = [S for S in P if len(S) >= 3]
    B = [frozenset(b) for b in blocks]
    done = 0
    for frame in itertools.combinations(range(n), 4):
        if any(len(S & set(frame)) >= 3 for S in trip):
            continue
        steps, k = plan(P, n, frame)
        if k != 2 or any(st[0] == 'free' for st in steps):
            continue
        done += 1
        Ls, forb = build(n, frame, steps)
        if Ls is None:
            print(f'   frame {frame}: a constructed vector vanishes identically -> no realization'); continue
        cons = [d for b in B for d in [det3(Ls[sorted(b)[0]], Ls[sorted(b)[1]], Ls[c]) for c in sorted(b)[2:]] if d != 0]
        nondeg = [det3(Ls[a], Ls[b], Ls[c]) for a, b, c in itertools.combinations(range(n), 3)
                  if not any({a, b, c} <= x for x in B)]
        if any(x == 0 for x in nondeg):
            print(f'   frame {frame}: an independent triple is identically dependent -> no realization'); continue
        if not cons:
            print(f'   frame {frame}: no conditions -> two-parameter family (inspect)'); continue
        G = sp.groebner(cons, t, s, order='lex')
        if list(G.exprs) == [1]:
            print(f'   frame {frame}: Groebner basis = 1 -> no realization'); continue
        sols = sp.solve(list(G.exprs), [t, s], dict=True)
        if any(len(so) < 2 for so in sols):
            print(f'   frame {frame}: positive-dimensional solution set {sols} (inspect)'); continue
        verdicts = []
        for so in sols:
            bad = sum(1 for x in nondeg + forb if sp.simplify(x.subs(so)) == 0)
            verdicts.append((so, bad))
        real = [so for so, bad in verdicts if bad == 0]
        print(f'   frame {frame}: GB {[str(g) for g in G.exprs]}; solutions (violated non-degeneracy conditions): '
              f'{verdicts} -> {"REALIZATION" if real else "only degenerate solutions"}')
        if done >= nframes:
            break


def main(paths):
    if not paths:
        paths = sorted(glob.glob('out/*/scr*.detail.jsonl') + glob.glob('out/*/slow_*/scr*.detail.jsonl'))
    for path in paths:
        for line in open(path):
            r = json.loads(line)
            if r.get('status') != 'cost>1':
                continue
            print(os.path.basename(path), 'k =', r.get('k'), 'g6 =', r['g6'], flush=True)
            analyse(g6_blocks(r['g6']))


if __name__ == '__main__':
    main(sys.argv[1:])


==> anc/enumeration/drive2.py <==
"""Resumable stage-2 + screening driver for the s=6 enumeration (nu >= 2).
Work is split into chunks with done-markers in out/X/, so a restart resumes where it stopped.
  sparse configs (<= 6 heavy blocks): one chunk per config, completed with a timeout; timeouts -> .slow
  dense configs (>= 7 blocks): chunks of CH configs
Each chunk's output is canonized (nauty-labelg) and sorted -u immediately.
Then final_X.g6 = sort -m -u of all chunks; screening in pieces of PIECE classes, also with markers.
usage: python3 drive2.py X [timeout] [phase]   phase in {enum, screen, all}"""
import subprocess, sys, os, time, glob
X = int(sys.argv[1]); T = int(sys.argv[2]) if len(sys.argv) > 2 else 30
phase = sys.argv[3] if len(sys.argv) > 3 else 'all'
W = max(0, 3 * X - 120); CH = 2000; PIECE = 200000
D = f'out/{X}'; os.makedirs(D, exist_ok=True)
L = [l for l in open(f'heavy_{X}.g6')]
nb = lambda l: ord(l[0]) - 63 - 15
cmd = ['./lsgen3', '15', '7', '4', '7', '11', str(X), str(W), '0', 'complete']
canon = f"nauty-labelg -q -f{'a' * 15} 2>/dev/null | LC_ALL=C sort -u -S 500M -T {D}"
log = lambda m: print(f'[X={X} {time.strftime("%H:%M:%S")}] {m}', flush=True)

def run_chunk(name, text, timeout):
    if os.path.exists(f'{D}/{name}.done') or os.path.exists(f'{D}/{name}.slow'):
        return
    p = subprocess.Popen(f'set -o pipefail; ./lsgen3 15 7 4 7 11 {X} {W} 0 complete 2>/dev/null | {canon} > {D}/{name}.g6',
                         shell=True, executable='/bin/bash', stdin=subprocess.PIPE, text=True, start_new_session=True)
    try:
        p.communicate(input=text, timeout=timeout)
        if p.returncode != 0:
            raise RuntimeError(f'chunk {name} failed')
        open(f'{D}/{name}.done', 'w').close()
    except subprocess.TimeoutExpired:
        os.killpg(p.pid, 9); p.wait()
        open(f'{D}/{name}.slow', 'w').write(text)
        if os.path.exists(f'{D}/{name}.g6'):
            os.remove(f'{D}/{name}.g6')

if phase in ('enum', 'all'):
    sparse = [l for l in L if nb(l) <= 6]; dense = [l for l in L if nb(l) >= 7]
    t0 = time.time()
    for i, g in enumerate(sparse):
        run_chunk(f's{i:05d}', g, T)
        if i % 200 == 0:
            log(f'sparse {i}/{len(sparse)} slow={len(glob.glob(D + "/*.slow"))} {time.time()-t0:.0f}s')
    for j in range(0, len(dense), CH):
        run_chunk(f'd{j // CH:05d}', ''.join(dense[j:j + CH]), None)
        log(f'dense {min(j + CH, len(dense))}/{len(dense)} {time.time()-t0:.0f}s')
    files = sorted(glob.glob(f'{D}/[sd]*.g6'))
    if not os.path.exists(f'{D}/final.done'):
        with open(f'{D}/files.txt', 'w') as f:
            f.write('\0'.join(files))
        subprocess.run(f'LC_ALL=C sort -m -u -S 1G -T {D} --files0-from={D}/files.txt > out/final_{X}.g6', shell=True, check=True)
        open(f'{D}/final.done', 'w').close()
    n = sum(1 for _ in open(f'out/final_{X}.g6'))
    log(f'enumeration done: {n} classes; slow configs: {len(glob.glob(D + "/*.slow"))}')

if phase in ('screen', 'all'):
    n = sum(1 for _ in open(f'out/final_{X}.g6'))
    for a in range(0, n, PIECE):
        k = a // PIECE
        if os.path.exists(f'{D}/scr{k:04d}.done'):
            continue
        subprocess.run(f"sed -n '{a + 1},{a + PIECE}p' out/final_{X}.g6 > {D}/piece{k:04d}.g6", shell=True, check=True)
        subprocess.run(['python3', 'screen_s6.py', f'{D}/piece{k:04d}.g6', f'{D}/scr{k:04d}', '0', '1'],
                       check=True, stdout=open(f'{D}/scr{k:04d}.log', 'w'), stderr=subprocess.STDOUT)
        os.remove(f'{D}/piece{k:04d}.g6')
        open(f'{D}/scr{k:04d}.done', 'w').close()
        log(f'screened piece {k} ({min(a + PIECE, n)}/{n})')
    log('screening done')


==> anc/enumeration/drive_slow.py <==
"""Complete the deferred (slow) heavy configurations with the split generator lsgen3s, resumably.
For each out/X/NAME.slow: parts p = 0..NP-1 (LSG_SPLIT=4), each canonized + sorted into out/X/slow_NAME/pNNN.g6 (+ .done).
Then merge to out/X/slow_NAME.g6 and screen in pieces (screen_s6.py) with markers."""
import subprocess, os, glob, sys, time
NP = 50
canon = "nauty-labelg -q -f%s 2>/dev/null | LC_ALL=C sort -u -S 300M -T {T}" % ('a' * 15)
log = lambda m: print(f'[slow {time.strftime("%H:%M:%S")}] {m}', flush=True)
jobs = []
for X in sys.argv[1:]:
    for f in sorted(glob.glob(f'out/{X}/*.slow')):
        jobs.append((int(X), f))
for X, f in jobs:
    W = max(0, 3 * X - 120); name = os.path.basename(f)[:-5]; T = f'out/{X}/slow_{name}'; os.makedirs(T, exist_ok=True)
    g = open(f).read()
    t0 = time.time()
    for p in range(NP):
        if os.path.exists(f'{T}/p{p:03d}.done'): continue
        env = dict(os.environ, LSG_SPLIT='4', LSG_NPART=str(NP), LSG_PART=str(p))
        cmd = f'set -o pipefail; ./lsgen3s 15 7 4 7 11 {X} {W} 0 complete 2>/dev/null | {canon.format(T=T)} > {T}/p{p:03d}.g6'
        subprocess.run(cmd, shell=True, executable='/bin/bash', input=g, text=True, env=env, check=True)
        open(f'{T}/p{p:03d}.done', 'w').close()
    if not os.path.exists(f'{T}/merged.done'):
        subprocess.run(f'LC_ALL=C sort -m -u -S 500M -T {T} {T}/p*.g6 > out/{X}/slow_{name}.g6', shell=True, check=True)
        open(f'{T}/merged.done', 'w').close()
    n = sum(1 for _ in open(f'out/{X}/slow_{name}.g6'))
    log(f'X={X} {name}: {n} classes ({time.time() - t0:.0f}s)')
    PIECE = 200000
    for a in range(0, n, PIECE):
        k = a // PIECE
        if os.path.exists(f'{T}/scr{k:03d}.done'): continue
        subprocess.run(f"sed -n '{a + 1},{a + PIECE}p' out/{X}/slow_{name}.g6 > {T}/piece{k:03d}.g6", shell=True, check=True)
        subprocess.run(['python3', 'screen_s6.py', f'{T}/piece{k:03d}.g6', f'{T}/scr{k:03d}', '0', '1'], check=True,
                       stdout=open(f'{T}/scr{k:03d}.log', 'w'), stderr=subprocess.STDOUT)
        os.remove(f'{T}/piece{k:03d}.g6'); open(f'{T}/scr{k:03d}.done', 'w').close()
        log(f'X={X} {name}: screened piece {k}')
log('all slow configs done')


==> anc/enumeration/heavyaug.c <==
/* Canonical augmentation (McKay) for "heavy configurations": sets of blocks (multiple points of
 * multiplicity in [4, mmax]) on d lines, pairwise meeting in at most one line, with the monotone
 * constraints of the residual Terao cases:
 *     h(v) := sum_{B ∋ v} (|B|-2) <= hi_eff,   W + sum_v max(0, h(v)-lo) <= budget,   X_H <= Xt.
 * Outputs (graph6, points first, then blocks) every configuration satisfying the end-of-pass-1
 * conditions of lsgen3 (W >= Wmin, completion capacity), one per isomorphism class.
 *
 * Canonical deletion: the block whose vertex has the largest canonical index (blocks are coloured
 * by size, size cells after the point cell).  A child C+B is accepted iff B is in the Aut(C+B)-orbit
 * of the canonical deletion block; siblings are de-duplicated by their canonical graph.
 *
 * usage: heavyaug d mmax lo hi Xt Wmin
 */
#define MAXN 64
#include <nauty/nauty.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>

#define MAXD 24
#define MAXB 40

static int d, mmax, lo, hi, Xt, Wmin, budget, hi_eff;
static long long nodes = 0, nout = 0;

typedef struct {
    int nb;
    uint32_t b[MAXB];
    int h[MAXD];
    uint32_t cov[MAXD];
    int X, W;
} Cfg;

static int popc(uint32_t x) { return __builtin_popcount(x); }

static void make_graph(const Cfg *c, graph *g, int *lab, int *ptn, int *n_out) {
    int n = d + c->nb;
    int m = SETWORDSNEEDED(n);
    EMPTYGRAPH(g, m, n);
    /* order block vertices by size for the colouring */
    int idx[MAXB], k = 0;
    for (int s = 4; s <= mmax; s++)
        for (int j = 0; j < c->nb; j++) if (popc(c->b[j]) == s) idx[k++] = j;
    for (int j = 0; j < c->nb; j++) {
        int v = d + j;
        for (int x = 0; x < d; x++) if ((c->b[j] >> x) & 1) ADDONEEDGE(g, x, v, m);
    }
    int p = 0;
    for (int x = 0; x < d; x++) { lab[p] = x; ptn[p] = 1; p++; }
    ptn[p - 1] = 0;
    for (int q = 0; q < c->nb; q++) {
        int j = idx[q];
        lab[p] = d + j;
        int s = popc(c->b[j]);
        int nexts = (q + 1 < c->nb) ? popc(c->b[idx[q + 1]]) : -1;
        ptn[p] = (nexts == s) ? 1 : 0;
        p++;
    }
    *n_out = n;
}

/* canonical form + orbits */
static void canon(const Cfg *c, graph *cg, int *orbits, int *lab, int *n_out) {
    DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;
    graph g[MAXN * MAXM];
    int ptn[MAXN];
    int n;
    make_graph(c, g, lab, ptn, &n);
    int m = SETWORDSNEEDED(n);
    options.getcanon = TRUE;
    options.defaultptn = FALSE;
    densenauty(g, lab, ptn, orbits, &options, &stats, m, n, cg);
    *n_out = n;
}

static void emit(const Cfg *c) {
    int n = d + c->nb;
    int nbits = n * (n - 1) / 2;
    static unsigned char bits[8192];
    memset(bits, 0, (size_t)nbits + 6);
    int pos = 0;
    for (int j = 1; j < n; j++)
        for (int i = 0; i < j; i++) {
            int a = 0;
            if (j >= d && i < d) a = (c->b[j - d] >> i) & 1;
            bits[pos++] = (unsigned char)a;
        }
    char buf[8192];
    int k = 0;
    buf[k++] = (char)(63 + n);
    for (int p = 0; p < nbits; p += 6) {
        int v = 0;
        for (int q = 0; q < 6; q++) v = (v << 1) | (p + q < nbits ? bits[p + q] : 0);
        buf[k++] = (char)(63 + v);
    }
    buf[k++] = '\n'; buf[k] = 0;
    fputs(buf, stdout);
}

static int final_ok(const Cfg *c) {
    if (c->W < Wmin || c->W > budget) return 0;
    int t3 = Xt - c->X;
    if (t3 < 0) return 0;
    int need = 0, cap = 0, ex = 0;
    uint32_t all = (1u << d) - 1;
    for (int j = 0; j < d; j++) {
        if (c->h[j] > hi_eff) return 0;
        int u = popc(~c->cov[j] & all & ~(1u << j));
        int cc = u / 2;
        if (cc > hi_eff - c->h[j]) cc = hi_eff - c->h[j];
        int nd = lo - c->h[j]; if (nd < 0) nd = 0;
        if (cc < nd) return 0;
        need += nd; cap += cc;
        if (c->h[j] > lo) ex += c->h[j] - lo;
    }
    if (3 * t3 < need || 3 * t3 > cap) return 0;
    if (c->W + ex > budget) return 0;
    return 1;
}

static int monotone_ok(const Cfg *c) {
    if (c->X > Xt) return 0;
    int ex = 0;
    for (int j = 0; j < d; j++) {
        if (c->h[j] > hi_eff) return 0;
        if (c->h[j] > lo) ex += c->h[j] - lo;
    }
    if (c->W + ex > budget) return 0;
    if (ex > budget - Wmin) return 0;
    return 1;
}

/* simple open-addressing hash set of canonical graphs for sibling de-duplication */
typedef struct { uint64_t *key; int cap, n; } HSet;
static uint64_t hash_graph(const graph *g, int m, int n) {
    uint64_t h = 1469598103934665603ULL ^ (uint64_t)n;
    for (int i = 0; i < m * n; i++) { h ^= (uint64_t)g[i]; h *= 1099511628211ULL; h ^= h >> 29; }
    return h ? h : 1;
}

static void add_block(Cfg *c, uint32_t B) {
    int s = popc(B);
    c->b[c->nb++] = B;
    for (int x = 0; x < d; x++) if ((B >> x) & 1) { c->h[x] += s - 2; c->cov[x] |= B & ~(1u << x); }
    c->X += (s - 1) * (s - 2) / 2;
    c->W += (s - 2) * (s - 3) / 2;
}

static void extend(const Cfg *c);

/* enumerate candidate blocks B (size 4..mmax) compatible with c: |B ∩ b| <= 1 for all blocks,
   i.e. no pair inside B already covered. */
static uint32_t cand_list_buf[1 << 20];

static void gen_blocks(const Cfg *c, uint32_t cur, int start, int size, uint32_t *out, int *nout_) {
    int s = popc(cur);
    if (s >= 4) out[(*nout_)++] = cur;
    if (s >= mmax) return;
    for (int x = start; x < d; x++) {
        if (c->cov[x] & cur) continue;
        if (c->h[x] + 2 > hi_eff) continue;   /* a heavy block adds >= 2 to h(x) */
        gen_blocks(c, cur | (1u << x), x + 1, size, out, nout_);
    }
    (void)size;
}

static void extend(const Cfg *c) {
    nodes++;
    if (final_ok(c)) { emit(c); nout++; }
    /* candidates */
    uint32_t *cands = (uint32_t *)malloc(sizeof(uint32_t) * 300000);
    int nc = 0;
    gen_blocks(c, 0, 0, 0, cands, &nc);
    /* sibling dedupe */
    int hcap = 1;
    while (hcap < 4 * nc + 16) hcap <<= 1;
    uint64_t *hs = (uint64_t *)calloc((size_t)hcap, sizeof(uint64_t));
    int *hidx = (int *)malloc(sizeof(int) * (size_t)hcap);
    graph *store = (graph *)malloc(sizeof(graph) * (size_t)MAXN * (size_t)(nc + 1));
    int *storen = (int *)malloc(sizeof(int) * (size_t)(nc + 1));
    int nstore = 0;
    for (int q = 0; q < nc; q++) {
        uint32_t B = cands[q];
        Cfg ch = *c;
        add_block(&ch, B);
        /* block-size bound per vertex */
        int okb = 1;
        for (int x = 0; x < d; x++) if (((B >> x) & 1) && ch.h[x] > hi_eff) { okb = 0; break; }
        if (!okb || !monotone_ok(&ch)) continue;
        graph cg[MAXN * MAXM];
        int orbits[MAXN], lab[MAXN], n;
        canon(&ch, cg, orbits, lab, &n);
        int m = SETWORDSNEEDED(n);
        /* canonical deletion: vertex at the last canonical position is a block (blocks after points,
           largest size cell last) */
        int last = lab[n - 1];
        int newv = d + ch.nb - 1;
        if (orbits[last] != orbits[newv]) continue;
        uint64_t hv = hash_graph(cg, m, n);
        int pos = (int)(hv & (uint64_t)(hcap - 1)), dup = 0;
        while (hs[pos]) {
            if (hs[pos] == hv) {
                int k = hidx[pos];
                if (storen[k] == n && memcmp(store + (size_t)k * MAXN, cg, sizeof(graph) * (size_t)(m * n)) == 0) { dup = 1; break; }
            }
            pos = (pos + 1) & (hcap - 1);
        }
        if (dup) continue;
        hs[pos] = hv; hidx[pos] = nstore;
        memcpy(store + (size_t)nstore * MAXN, cg, sizeof(graph) * (size_t)(m * n));
        storen[nstore] = n; nstore++;
        extend(&ch);
    }
    free(hs); free(hidx); free(store); free(storen);
    free(cands);
}

/* ---- output integrity: a failed write must never look like a successful run ---- */
#include <unistd.h>
static void check_output_at_exit(void) {
    if (fflush(stdout) != 0 || ferror(stdout)) {
        fputs("fatal: error while writing the output\n", stderr);
        _exit(2);
    }
}

int main(int argc, char **argv) {
    atexit(check_output_at_exit);
    if (argc < 7) { fprintf(stderr, "usage: heavyaug d mmax lo hi Xt Wmin\n"); return 1; }
    d = atoi(argv[1]); mmax = atoi(argv[2]); lo = atoi(argv[3]); hi = atoi(argv[4]);
    Xt = atoi(argv[5]); Wmin = atoi(argv[6]);
    budget = 3 * Xt - d * lo;
    hi_eff = hi;
    if (lo + budget - Wmin < hi_eff) hi_eff = lo + budget - Wmin;
    nauty_check(WORDSIZE, MAXM, MAXN, NAUTYVERSIONID);
    Cfg c;
    memset(&c, 0, sizeof c);
    extend(&c);
    fprintf(stderr, "heavyaug d=%d mmax=%d lo=%d hi_eff=%d Xt=%d Wmin=%d budget=%d: nodes=%lld output=%lld\n",
            d, mmax, lo, hi_eff, Xt, Wmin, budget, nodes, nout);
    return 0;
}


==> anc/enumeration/lib/arr.py <==
"""Core tools for line arrangements in P^2 over F_p.

Lines are given by normal vectors (a,b,c) (line ax+by+cz=0).
Freeness test: Yoshinaga's criterion via the Ziegler multirestriction:
  A free  <=>  b2(A) := sum_P (m_P - 1) - (d - 1)  ==  e1 * e2,
where (e1, e2) are the exponents of the Ziegler multirestriction (A^H, m^H)
onto any line H (points P on H with multiplicity m_P - 1, total d - 1).
A slower direct test (Saito's criterion on D(A)) is provided for cross-checks.
"""
import random
from math import comb, isqrt
import flint


def inv(x, p):
    return pow(x, p - 2, p)


def normalize(v, p):
    v = [x % p for x in v]
    for x in v:
        if x:
            ix = inv(x, p)
            return tuple(y * ix % p for y in v)
    return None


def cross(u, v, p):
    return ((u[1] * v[2] - u[2] * v[1]) % p,
            (u[2] * v[0] - u[0] * v[2]) % p,
            (u[0] * v[1] - u[1] * v[0]) % p)


class Arr:
    """Arrangement over F_p with its point/incidence structure."""

    def __init__(self, lines, p, check=True):
        self.p = p
        self.lines = [normalize(l, p) for l in lines]
        self.d = len(self.lines)
        if check:
            if any(l is None for l in self.lines) or len(set(self.lines)) != self.d:
                raise ValueError("degenerate or repeated line")
        pts = {}
        L = self.lines
        for i in range(self.d):
            for j in range(i + 1, self.d):
                q = normalize(cross(L[i], L[j], p), p)
                s = pts.get(q)
                if s is None:
                    pts[q] = {i, j}
                else:
                    s.add(i); s.add(j)
        self.pts = {q: frozenset(s) for q, s in pts.items()}

    # ---------- combinatorics ----------
    def multipoints(self):
        """frozenset of frozensets: the points of multiplicity >= 3 (determine the lattice)."""
        return frozenset(s for s in self.pts.values() if len(s) >= 3)

    def mult_hist(self):
        h = {}
        for s in self.pts.values():
            h[len(s)] = h.get(len(s), 0) + 1
        return dict(sorted(h.items()))

    def b2(self):
        return sum(len(s) - 1 for s in self.pts.values()) - (self.d - 1)

    def comb_exponents(self):
        """roots (d1<=d2) of t^2-(d-1)t+b2 if integral, else None."""
        n = self.d - 1
        b = self.b2()
        disc = n * n - 4 * b
        if disc < 0:
            return None
        r = isqrt(disc)
        if r * r != disc:
            return None
        return ((n - r) // 2, (n + r) // 2)

    def r(self, h):
        return sum(1 for s in self.pts.values() if h in s)

    def max_mult(self):
        return max(len(s) for s in self.pts.values())

    # ---------- Ziegler multirestriction ----------
    def _line_basis(self, h):
        a = self.lines[h]
        p = self.p
        # two independent vectors in ker(a)
        cands = [(0, a[2], (-a[1]) % p), ((-a[2]) % p, 0, a[0]), (a[1], (-a[0]) % p, 0)]
        cands = [c for c in cands if any(c)]
        u = cands[0]
        for w in cands[1:]:
            if normalize(cross(u, w, p), p) is not None:
                return u, w
        raise RuntimeError

    def multirestriction(self, h):
        """list of ((s,t), k) : points on H in coordinates of a basis of H, multiplicity m_P-1."""
        p = self.p
        u, w = self._line_basis(h)
        # solve q = s*u + t*w  (q in ker a_h)
        out = []
        # pick 2 coordinates where (u,w) restricted is invertible
        for (i, j) in ((0, 1), (0, 2), (1, 2)):
            det = (u[i] * w[j] - u[j] * w[i]) % p
            if det:
                break
        idet = inv(det, p)
        for q, S in self.pts.items():
            if h in S:
                s = (q[i] * w[j] - q[j] * w[i]) * idet % p
                t = (u[i] * q[j] - u[j] * q[i]) * idet % p
                out.append(((s, t), len(S) - 1))
        return out

    def ziegler_exponents(self, h=None):
        if h is None:
            h = 0
        return multiarr_exponents(self.multirestriction(h), self.p)

    def is_free(self, h=None):
        ce = self.comb_exponents()
        if ce is None:
            return False, None, None
        e = self.ziegler_exponents(h)
        return (e[0] * e[1] == self.b2()), e, ce


def multiarr_exponents(pts, p):
    """Exponents of a rank-2 multiarrangement on P^1 over F_p.
    pts: list of ((s,t), k): point (s:t) with multiplicity k.  Returns (e1,e2), e1<=e2, e1+e2=sum k."""
    n = sum(k for _, k in pts)
    kmax = max(k for _, k in pts)
    if 2 * kmax >= n:
        return (n - kmax, kmax)
    # binomials
    for e in range(0, n // 2 + 1):
        rows = []
        for (s, t), k in pts:
            # beta = t X - s Y ;  theta(beta) = t f - s g ; need beta^k | t f - s g
            # expand h(u + mu w), u=(s,t), w=(1,0) if t else (0,1)
            for j in range(k):
                row = [0] * (2 * (e + 1))
                for l in range(e + 1):
                    # monomial X^{e-l} Y^l
                    if t % p:
                        c = comb(e - l, j) * pow(s, e - l - j, p) * pow(t, l, p) if e - l >= j else 0
                    else:
                        c = comb(l, j) * pow(s, e - l, p) * pow(t, l - j, p) if l >= j else 0
                    c %= p
                    row[l] = t * c % p
                    row[e + 1 + l] = (-s * c) % p
                rows.append(row)
        M = flint.nmod_mat(rows, p)
        if 2 * (e + 1) - M.rank() > 0:
            return (e, n - e)
    raise RuntimeError("no exponent found")


# ---------------- direct test via D(A) (slow, for verification) ----------------
def monomials(k):
    return [(a, b, k - a - b) for a in range(k, -1, -1) for b in range(k - a, -1, -1)]


def DA_matrix(arr, k):
    """Matrix of the linear conditions defining D(A)_k (derivations of polynomial degree k)."""
    p = arr.p
    mons = monomials(k)
    rows = []
    for h, a in enumerate(arr.lines):
        u, w = arr._line_basis(h)
        for j in range(k + 1):
            P = tuple((u[i] + j * w[i]) % p for i in range(3)) if j < k + 1 else None
            mv = [pow(P[0], m[0], p) * pow(P[1], m[1], p) * pow(P[2], m[2], p) % p for m in mons]
            row = []
            for i in range(3):
                row += [a[i] * x % p for x in mv]
            rows.append(row)
    return flint.nmod_mat(rows, p), mons


def DA_dims(arr, kmax):
    out = []
    for k in range(kmax + 1):
        M, mons = DA_matrix(arr, k)
        out.append(3 * len(mons) - M.rank())
    return out


def is_free_saito(arr, tries=4):
    """Direct test: mdr a = min degree of theta in D(A) outside S*theta_E; free iff some theta_b,
    b=d-1-a, gives det(theta_E,theta_a,theta_b) != 0 (Saito)."""
    p, d = arr.p, arr.d
    a = None
    for k in range(1, d):
        M, mons = DA_matrix(arr, k)
        dim = 3 * len(mons) - M.rank()
        if dim > comb(k + 1, 2):
            a = k
            break
    b = d - 1 - a
    if b < a:
        return False, a
    def rand_elt(k):
        M, mons = DA_matrix(arr, k)
        X, nul = M.nullspace()
        X = [[int(X[i, j]) for j in range(nul)] for i in range(X.nrows())]
        c = [random.randrange(p) for _ in range(nul)]
        vec = [sum(X[i][j] * c[j] for j in range(nul)) % p for i in range(len(X))]
        N = len(mons)
        return [(vec[i * N:(i + 1) * N]) for i in range(3)], mons
    def ev(poly, mons, P):
        return sum(cf * pow(P[0], m[0], p) * pow(P[1], m[1], p) * pow(P[2], m[2], p) for cf, m in zip(poly, mons)) % p
    for _ in range(tries):
        ta, ma = rand_elt(a)
        tb, mb = rand_elt(b)
        P = [random.randrange(p) for _ in range(3)]
        A = [P, [ev(ta[i], ma, P) for i in range(3)], [ev(tb[i], mb, P) for i in range(3)]]
        det = flint.nmod_mat(A, p).det()
        if int(det) != 0:
            return True, a
    return False, a


==> anc/enumeration/lib/exact.py <==
"""Exact characteristic-0 analysis of the realization space of a rank-3 matroid with a
one-parameter construction (frame + determined lines + one pencil step), and of freeness on it.

Construction.  A frame of 4 lines in general position is fixed (PGL3 acts simply transitively
on such frames).  Every other line is either determined by two already-constructed points
('det') or lies in the pencil through one constructed point P ('pencil'): l(t) = u + t v with
u, v two constructed lines through P.  The excluded member v of the pencil is a constructed
line, so the chart u + t v contains every admissible line.  All vectors live in Z[t]; common
polynomial factors removed from a vector are recorded as 'forbidden' (at their roots the
construction degenerates, which no realization can do).

Realization space.  Required: det(b0, b1, x) = 0 for every block B = {b0, b1, ...} and x in B.
Forbidden: det(i, j, k) = 0 for every non-dependent triple, and the recorded factors.
  G := gcd(required).  G = nonzero const  ->  no complex realization.
  G = 0               ->  1-parameter family (Zariski-open subset of the pencil).
  otherwise           ->  finitely many realizations, one Galois orbit per irreducible factor f
                          of G that divides no forbidden polynomial.

Freeness.  e1(A) := min degree of a non-zero derivation of the Ziegler multirestriction on H;
A free <=> e1 = d1 (Yoshinaga).  Under reduction modulo a prime the kernel can only grow, so
e1 can only drop: a realization over K = Q[t]/f whose reduction mod a prime of K (same lattice)
is free is free.  Non-freeness is certified exactly by Gaussian elimination over K.
"""
import itertools, random
import flint
from realize import Matroid, FRAME
from arr import Arr, multiarr_exponents

ZP = flint.fmpz_poly
QP = flint.fmpq_poly


class Degenerate(Exception):
    pass


def cross(u, v):
    return [u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0]]


def det3(a, b, c):
    return a[0] * (b[1] * c[2] - b[2] * c[1]) - a[1] * (b[0] * c[2] - b[2] * c[0]) + a[2] * (b[0] * c[1] - b[1] * c[0])


def prim(v, forb):
    nz = [x for x in v if not x.is_zero()]
    if not nz:
        raise Degenerate("identically zero vector")
    g = nz[0]
    for x in nz[1:]:
        g = g.gcd(x)
    if g.degree() > 0:
        forb.append(g)
    return [x // g for x in v]


def frame_in_general_position(M, F):
    """independent check: no three frame elements lie in a common block"""
    return not any(len(set(F) & set(s)) >= 3 for s in M.mps)


def construct(M):
    """returns (lines, forb, cost, info) with lines[i] a list of 3 fmpz_poly in t."""
    cost, F, order, kinds = fast_frame(M)
    if not frame_in_general_position(M, F):
        raise RuntimeError("frame not in general position")
    if cost > 1:
        return None, None, cost, (F, order, kinds)
    d = M.d
    lines = [None] * d
    forb = []
    for k, l in enumerate(F):
        lines[l] = [ZP([c]) for c in FRAME[k]]
    placed = list(F)
    used_param = False
    for l, kind in zip(order, kinds):
        flats = [s for s in M.mps if l in s and len(s.intersection(placed)) >= 2]
        pts = []
        for s in flats:
            a, b = sorted(s.intersection(placed))[:2]
            pts.append(prim(cross(lines[a], lines[b]), forb))
        if kind == 'det':
            lines[l] = prim(cross(pts[0], pts[1]), forb)
        elif kind == 'pencil':
            assert not used_param
            used_param = True
            s = flats[0]
            a, b = sorted(s.intersection(placed))[:2]
            u, v = lines[a], lines[b]
            T = ZP([0, 1])
            lines[l] = prim([u[i] + T * v[i] for i in range(3)], forb)
        else:
            raise NotImplementedError
        placed.append(l)
    return lines, forb, cost, (F, order, kinds)


def dependent_triples(M):
    dep = set()
    for s in M.mps:
        for tr in itertools.combinations(sorted(s), 3):
            dep.add(tr)
    return dep


def realization_space(M):
    lines, forb, cost, info = construct(M)
    if lines is None:
        return dict(status='cost>1', cost=cost)
    req = []
    for s in M.mps:
        b = sorted(s)
        for x in b[2:]:
            req.append(det3(lines[b[0]], lines[b[1]], lines[x]))
    G = ZP([0])
    for r in req:
        G = G.gcd(r) if not G.is_zero() else r
    if not G.is_zero() and G.degree() <= 0:
        return dict(status='empty', cost=cost)
    dep = dependent_triples(M)
    nondep = [det3(lines[i], lines[j], lines[k]) for (i, j, k) in itertools.combinations(range(M.d), 3)
              if (i, j, k) not in dep]
    if any(x.is_zero() for x in nondep):
        if G.is_zero():
            return dict(status='empty-family-degenerate', cost=cost)
    bad = forb + [x for x in nondep if not x.is_zero()]
    if G.is_zero():
        return dict(status='family', cost=cost, lines=lines, bad=bad)
    if G.degree() <= 0:
        return dict(status='empty', cost=cost)
    comps = []
    _, facs = G.factor()
    for f, e in facs:
        if f.degree() <= 0:
            continue
        if any((x % f).is_zero() for x in bad if not x.is_zero()):
            continue
        if any(x.is_zero() for x in nondep):
            continue
        comps.append(f)
    if not comps:
        return dict(status='empty', cost=cost)
    return dict(status='points', cost=cost, lines=lines, comps=comps, bad=bad)


# ---------------- freeness ----------------
def roots_mod_p(f, p):
    fp = flint.nmod_poly([int(c) % p for c in f.coeffs()], p)
    if fp.degree() != f.degree():
        return []
    return [int(r) for r, _ in fp.roots()]


def reduce_at(lines, r, p):
    return [tuple(int(c(r)) % p for c in v) for v in lines]


def free_by_reduction(M, lines, f, d1, tries=40, start=10007):
    """returns ('free', p) if some good reduction is free; ('nonfree-mod-p', [...]) otherwise."""
    from sympy import nextprime
    p = start
    seen = []
    target = frozenset(frozenset(s) for s in M.mps)
    while len(seen) < tries:
        p = nextprime(p)
        for r in roots_mod_p(f, p):
            try:
                A = Arr(reduce_at(lines, r, p), p)
            except ValueError:
                continue
            if A.multipoints() != target:
                continue
            free, e, ce = A.is_free()
            if free:
                return ('free', p)
            seen.append((p, e))
            break
    return ('nonfree-mod-p', seen)


class NF:
    """arithmetic in K = Q[t]/(f)"""
    def __init__(self, f):
        self.f = QP([int(c) for c in f.coeffs()])

    def red(self, a):
        return a % self.f

    def inv(self, a):
        g, s, _ = a.xgcd(self.f)
        assert g.degree() == 0
        return self.red(s / g)


def rank_over_K(rows, f):
    K = NF(f)
    A = [[K.red(QP(x) if not isinstance(x, QP) else x) for x in r] for r in rows]
    nr, nc = len(A), len(A[0])
    rank = 0
    for c in range(nc):
        piv = None
        for r in range(rank, nr):
            if not A[r][c].is_zero():
                piv = r
                break
        if piv is None:
            continue
        A[rank], A[piv] = A[piv], A[rank]
        iv = K.inv(A[rank][c])
        A[rank] = [K.red(x * iv) for x in A[rank]]
        for r in range(nr):
            if r != rank and not A[r][c].is_zero():
                fac = A[r][c]
                A[r] = [K.red(x - fac * y) for x, y in zip(A[r], A[rank])]
        rank += 1
    return rank


def multirestriction_rows(M, lines, h, e):
    """rows (over Z[t]) of the linear system for degree-e derivations of the Ziegler
    multirestriction on line h; points of h given as cross products, coordinates via two
    fixed generic linear forms."""
    rnd = random.Random(12345)
    U = [rnd.randrange(-50, 50) for _ in range(3)]
    Wv = [rnd.randrange(-50, 50) for _ in range(3)]
    groups = []
    for s in M.mps:
        if h in s:
            j = min(x for x in s if x != h)
            groups.append((j, len(s) - 1))
    inblock = set(x for s in M.mps if h in s for x in s)
    for j in range(M.d):
        if j != h and j not in inblock:
            groups.append((j, 1))
    rows = []
    H = lines[h]
    for j, k in groups:
        q = cross(H, lines[j])
        s = q[0] * U[0] + q[1] * U[1] + q[2] * U[2]
        t = q[0] * Wv[0] + q[1] * Wv[1] + q[2] * Wv[2]
        for jj in range(k):
            row = [ZP([0])] * (2 * (e + 1))
            for l in range(e + 1):
                if e - l < jj:
                    c = ZP([0])
                else:
                    ff = 1
                    for z in range(jj):
                        ff *= (e - l - z)
                    c = ff * s ** (e - l - jj) * t ** (l + jj)
                row[l] = t * c
                row[e + 1 + l] = -s * c
            rows.append(row)
    return rows


def certify_component(M, lines, f, d1):
    """exact freeness of the realization(s) given by the irreducible factor f."""
    res = free_by_reduction(M, lines, f, d1)
    if res[0] == 'free':
        return 'free', res[1]
    # exact: kernel in degree d1-1 over K (projection must be injective on h: check via a second h)
    rnd = random.Random(12345)
    U = [rnd.randrange(-50, 50) for _ in range(3)]
    Wv = [rnd.randrange(-50, 50) for _ in range(3)]
    UW = [ZP([c]) for c in cross(U, Wv)]
    out = []
    ncols = 2 * d1
    for h in range(M.d):
        if (det3(lines[h], UW, [ZP([1]), ZP([0]), ZP([0])]) * 0).is_zero() and (sum((lines[h][i] * UW[i] for i in range(3)), ZP([0])) % f).is_zero():
            continue          # projection not injective on h at this realization
        # exactness of the X-direction encoding: every point of h must have t_P != 0 in K
        Wv_ = [ZP([c]) for c in Wv]
        inb = set(x for s in M.mps if h in s for x in s)
        reps = [min(x for x in s if x != h) for s in M.mps if h in s] + [j for j in range(M.d) if j != h and j not in inb]
        if any((sum((cross(lines[h], lines[j])[i] * Wv_[i] for i in range(3)), ZP([0])) % f).is_zero() for j in reps):
            continue
        rows = multirestriction_rows(M, lines, h, d1 - 1)
        rk = rank_over_K(rows, f)
        out.append((h, rk))
        if len(out) >= 2:
            break
    if not out:
        return 'undecided', out
    if all(rk < ncols for _, rk in out):
        return 'nonfree', out
    if all(rk == ncols for _, rk in out):
        return 'free', out
    return 'inconsistent', out


# ---------------- one-parameter families: exact non-free locus ----------------
def bareiss_det(Mx):
    """fraction-free determinant of a square matrix over Z[t] (list of lists of fmpz_poly)."""
    A = [list(r) for r in Mx]
    n = len(A)
    sign = 1
    prev = ZP([1])
    for k in range(n - 1):
        if A[k][k].is_zero():
            sw = None
            for r in range(k + 1, n):
                if not A[r][k].is_zero():
                    sw = r
                    break
            if sw is None:
                return ZP([0])
            A[k], A[sw] = A[sw], A[k]
            sign = -sign
        for i in range(k + 1, n):
            for j in range(k + 1, n):
                num = A[i][j] * A[k][k] - A[i][k] * A[k][j]
                q = num // prev
                assert (q * prev - num).is_zero()
                A[i][j] = q
        prev = A[k][k]
    return A[n - 1][n - 1] * sign


def family_nonfree(M, lines, bad, d1, nh=3, nR=2):
    """returns dict with generic freeness and the non-degenerate factors of the (superset of the)
    non-free locus."""
    e = d1 - 1
    ncols = 2 * d1
    rnd = random.Random(12345)
    U = [rnd.randrange(-50, 50) for _ in range(3)]
    Wv = [rnd.randrange(-50, 50) for _ in range(3)]
    UW = cross(U, Wv)
    G = None
    used = 0
    for h in range(M.d):
        inj = sum((lines[h][i] * UW[i] for i in range(3)), ZP([0]))
        if inj.is_zero():
            continue
        rows = multirestriction_rows(M, lines, h, e)
        nr = len(rows)
        Dh = None
        if nr == ncols:
            Dh = bareiss_det(rows)
        else:
            for _ in range(nR):
                Rm = [[rnd.randrange(-3, 4) for _ in range(nr)] for _ in range(ncols)]
                sq = [[sum((Rm[a][b] * rows[b][c] for b in range(nr)), ZP([0])) for c in range(ncols)] for a in range(ncols)]
                D = bareiss_det(sq)
                Dh = D if Dh is None else Dh.gcd(D) if not D.is_zero() else Dh
        if Dh is None or Dh.is_zero():
            # generic member non-free on this h (projection injective generically) => whole family non-free
            return dict(generic='undecided', h=h)   # would need an exact argument; never occurs in our data
        G = Dh if G is None else G.gcd(Dh)
        used += 1
        if used >= nh:
            break
    out = dict(generic='free', degree=G.degree(), candidates=[])
    if G.degree() <= 0:
        return out
    _, facs = G.factor()
    for f, mult in facs:
        if f.degree() <= 0:
            continue
        if any((x % f).is_zero() for x in bad if not x.is_zero()):
            continue
        out['candidates'].append((f, certify_component(M, lines, f, d1)))
    return out


# ---------------- fast frame choice (any frame of cost <= 1 suffices) ----------------
def fast_frame(M, max_frames=20000):
    d = M.d
    bm = []
    for s in M.mps:
        m = 0
        for x in s: m |= 1 << x
        bm.append(m)
    pair_block = {}
    for k, s in enumerate(M.mps):
        for a, b in itertools.combinations(sorted(s), 2):
            pair_block[(a, b)] = k
    def gp(F):
        for a, b, c in itertools.combinations(F, 3):
            k = pair_block.get((min(a, b), max(a, b)))
            if k is not None and (bm[k] >> c) & 1:
                return False
        return True
    # lines sorted by number of blocks through them (descending): good frames first
    deg = [sum(1 for m in bm if (m >> x) & 1) for x in range(d)]
    elems = sorted(range(d), key=lambda x: -deg[x])
    best = None
    tried = 0
    for F in itertools.combinations(elems, 4):
        if not gp(F):
            continue
        tried += 1
        placed = 0
        for x in F: placed |= 1 << x
        rest = [x for x in range(d) if not (placed >> x) & 1]
        order, kinds, cost = [], [], 0
        while rest:
            bestl = None
            for l in rest:
                c = 0
                for m in bm:
                    if (m >> l) & 1 and (m & placed).bit_count() >= 2:
                        c += 1
                        if c >= 2: break
                if bestl is None or c > bestl[0]:
                    bestl = (c, l)
                    if c >= 2: break
            c, l = bestl
            kind = 'det' if c >= 2 else ('pencil' if c == 1 else 'free')
            cost += {'det': 0, 'pencil': 1, 'free': 2}[kind]
            order.append(l); kinds.append(kind)
            placed |= 1 << l; rest.remove(l)
            if best is not None and cost >= best[0]:
                break
        if len(order) == d - 4 and (best is None or cost < best[0]):
            best = (cost, tuple(F), order, kinds)
            if cost == 0:
                break
        if best is not None and best[0] <= 1 and tried >= 30:
            break
        if tried >= max_frames:
            break
    return best


==> anc/enumeration/lib/g6util.py <==
import subprocess


def g6_decode(s):
    """decode a graph6 string (at most 62 vertices); raises ValueError on a malformed string"""
    s = s.strip()
    if not s:
        raise ValueError("empty graph6 string")
    n = ord(s[0]) - 63
    if not (0 < n <= 62):
        raise ValueError(f"graph6: unsupported number of vertices {n}")
    nbits = n * (n - 1) // 2
    if len(s) != 1 + (nbits + 5) // 6 or any(not (63 <= ord(ch) <= 126) for ch in s):
        raise ValueError(f"graph6: wrong length or character for {n} vertices")
    bits = []
    for ch in s[1:]:
        v = ord(ch) - 63
        bits += [(v >> (5 - k)) & 1 for k in range(6)]
    if any(bits[nbits:]):
        raise ValueError("graph6: nonzero padding bits")
    adj = [[0] * n for _ in range(n)]; pos = 0
    for j in range(1, n):
        for i in range(j):
            if bits[pos]: adj[i][j] = adj[j][i] = 1
            pos += 1
    return n, adj


def blocks_of(s, d):
    n, adj = g6_decode(s)
    return [[x for x in range(d) if adj[x][b]] for b in range(d, n)]


def blocks_checked(s, d):
    """blocks of the point-block incidence graph s (points 0..d-1 first), after checking that s encodes a
    linear space: a well-formed graph6 string, edges only between points and blocks, every block has at
    least 3 points, and two blocks share at most one point.  Raises ValueError otherwise.
    (Bit-parallel decoding; the result equals blocks_of(s, d) on valid input.)"""
    s = s.strip()
    if not s:
        raise ValueError("empty graph6 string")
    n = ord(s[0]) - 63
    if not (d <= n <= 62):
        raise ValueError(f"graph6: {n} vertices for {d} points")
    nbits = n * (n - 1) // 2
    if len(s) != 1 + (nbits + 5) // 6:
        raise ValueError(f"graph6: wrong length for {n} vertices")
    val = 0
    for ch in s[1:]:
        c = ord(ch) - 63
        if not (0 <= c < 64):
            raise ValueError("graph6: invalid character")
        val = (val << 6) | c
    total = 6 * (len(s) - 1)
    if val & ((1 << (total - nbits)) - 1):
        raise ValueError("graph6: nonzero padding bits")
    masks = []
    for j in range(1, n):
        hi = total - 1 - j * (j - 1) // 2        # bit position of the pair (0, j)
        field = (val >> (hi - j + 1)) & ((1 << j) - 1)   # pairs (0..j-1, j), (0, j) most significant
        if j < d:
            if field:
                raise ValueError("edge between two points")
        else:
            if field & ((1 << (j - d)) - 1):
                raise ValueError("edge between two blocks")
            m = field >> (j - d)                 # point i <-> bit d-1-i
            if m.bit_count() < 3:
                raise ValueError("block with fewer than 3 points")
            for m2 in masks:
                if (m & m2).bit_count() > 1:
                    raise ValueError("two blocks share two points")
            masks.append(m)
    return [[i for i in range(d) if (m >> (d - 1 - i)) & 1] for m in masks]


def load_iso(path, d):
    out = subprocess.run(f"nauty-labelg -q -f{'a'*d} < {path} | sort -u", shell=True, capture_output=True, text=True).stdout.split()
    return [blocks_of(s, d) for s in out], out


==> anc/enumeration/lib/realize.py <==
"""Enumerate all realizations over F_p of a rank-3 simple matroid (line arrangement lattice),
modulo PGL_3 (4 frame lines fixed to x, y, z, x+y+z), by backtracking.

matroid: (d, multipoints) where multipoints = list of frozensets (size>=3) of line labels;
all other triples are non-concurrent.
"""
import itertools, math, random
import numpy as np
from arr import Arr, normalize, cross

FRAME = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]


def proj_points(p):
    pts = [(1, a, b) for a in range(p) for b in range(p)] + [(0, 1, a) for a in range(p)] + [(0, 0, 1)]
    return np.array(pts, dtype=np.int64)


_PP = {}


def all_lines(p):
    if p not in _PP:
        _PP[p] = proj_points(p)
    return _PP[p]


class Matroid:
    def __init__(self, d, multipoints):
        self.d = d
        self.mps = [frozenset(s) for s in multipoints]
        self.mp_of_pair = {}
        for k, s in enumerate(self.mps):
            if len(s) < 3 or not s <= set(range(d)):
                raise ValueError("a block must have at least 3 elements, all in range(d)")
            for i, j in itertools.combinations(sorted(s), 2):
                if (i, j) in self.mp_of_pair:
                    raise ValueError("two blocks share two elements: not a linear space")
                self.mp_of_pair[(i, j)] = k

    def pair_mp(self, i, j):
        if i > j: i, j = j, i
        return self.mp_of_pair.get((i, j))

    def general_position(self, S):
        for a, b, c in itertools.combinations(S, 3):
            k = self.pair_mp(a, b)
            if k is not None and c in self.mps[k]:
                return False
        return True

    def order_cost(self, frame):
        """greedy static order after the frame; returns (cost, order, kinds)."""
        placed = list(frame)
        rest = [i for i in range(self.d) if i not in frame]
        order, kinds, cost = [], [], 0
        while rest:
            best = None
            for l in rest:
                npts = sum(1 for s in self.mps if l in s and len(s.intersection(placed)) >= 2)
                key = -min(npts, 2)
                if best is None or key < best[0]:
                    best = (key, l, npts)
            _, l, npts = best
            kind = 'det' if npts >= 2 else ('pencil' if npts == 1 else 'free')
            cost += {'det': 0, 'pencil': 1, 'free': 2}[kind]
            order.append(l); kinds.append(kind)
            placed.append(l); rest.remove(l)
        return cost, order, kinds

    def best_frame(self, max_frames=4000):
        best = None
        cnt = 0
        for F in itertools.combinations(range(self.d), 4):
            if not self.general_position(F):
                continue
            cnt += 1
            c, order, kinds = self.order_cost(F)
            if best is None or c < best[0]:
                best = (c, F, order, kinds)
            if cnt >= max_frames:
                break
        return best


def realizations(M, p, limit=None, frame_info=None):
    """yield label-ordered lists of line vectors realizing M exactly over F_p (frame fixed)."""
    if frame_info is None:
        frame_info = M.best_frame()
    cost, F, order, kinds = frame_info
    d = M.d
    lines = [None] * d
    for k, l in enumerate(F):
        lines[l] = FRAME[k]
    # partial points: dict point -> set(lines)
    pts = {}
    placed = list(F)
    for a, b in itertools.combinations(F, 2):
        q = normalize(cross(lines[a], lines[b], p), p)
        pts.setdefault(q, set()).update((a, b))
    ALL = all_lines(p)
    count = [0]

    def rec(level, pts, placed):
        if limit is not None and count[0] >= limit:
            return
        if level == len(order):
            count[0] += 1
            yield list(lines)
            return
        l = order[level]
        # required points: partial points whose line set lies in a multipoint containing l
        req, forb = [], []
        for q, T in pts.items():
            a, b = sorted(T)[:2]
            k = M.pair_mp(a, b)
            if k is not None and l in M.mps[k] and T <= M.mps[k]:
                req.append(q)
            else:
                forb.append(q)
        # candidate lines
        if len(req) >= 2:
            v = normalize(cross(req[0], req[1], p), p)
            if v is None:
                return
            cands = np.array([v], dtype=np.int64)
        elif len(req) == 1:
            q = np.array(req[0], dtype=np.int64)
            cands = ALL[(ALL @ q) % p == 0]
        else:
            cands = ALL
        ok = np.ones(len(cands), dtype=bool)
        if req:
            R = np.array(req, dtype=np.int64)
            ok &= ((cands @ R.T) % p == 0).all(axis=1)
        if forb:
            Fq = np.array(forb, dtype=np.int64)
            ok &= ~((cands @ Fq.T) % p == 0).any(axis=1)
        # distinct from placed lines
        PL = np.array([lines[i] for i in placed], dtype=np.int64)
        # a candidate equal to a placed line passes through all its points -> already excluded
        # unless that line has no forbidden point; check explicitly
        eq = (np.cross(cands, PL[:, None, :]) % p == 0).all(axis=2).any(axis=0) if len(PL) else np.zeros(len(cands), bool)
        ok &= ~eq
        for v in cands[ok]:
            v = tuple(int(x) for x in v)
            lines[l] = v
            new = {q: set(T) for q, T in pts.items()}
            for i in placed:
                q = normalize(cross(v, lines[i], p), p)
                new.setdefault(q, set()).update((i, l))
            yield from rec(level + 1, new, placed + [l])
            lines[l] = None
            if limit is not None and count[0] >= limit:
                return

    yield from rec(0, pts, placed)


def matroid_of(arr):
    return Matroid(arr.d, [sorted(s) for s in arr.multipoints()])


def analyze(M, p, limit=None, verbose=False):
    """return list of (lines, free, ziegler exps) for all F_p-realizations."""
    fi = M.best_frame()
    out = []
    for L in realizations(M, p, limit=limit, frame_info=fi):
        A = Arr(L, p)
        assert A.multipoints() == frozenset(M.mps), "lattice mismatch"
        free, e, ce = A.is_free()
        out.append((L, free, e))
    return out, fi


==> anc/enumeration/lsgen3.c <==
/* Two-pass orderly generation of the residual linear spaces (constraints (R1)-(R5) of the paper).
 *   pass 1: elements 0..d-1 receive all their blocks of size in [4, mmax]   ("heavy points")
 *   pass 2: elements 0..d-1 receive all their blocks of size 3             ("triple points")
 * Symmetry breaking (complete, see Section 4.3 of the paper):
 *   - element 0 has lexicographically maximal type (counts of block sizes, largest size first);
 *     in pass 1 only the heavy prefix is compared (it is a prefix of the full order);
 *   - in each pass, at step i, unprocessed elements with identical membership in all existing
 *     blocks form classes; new blocks through i use initial segments of the classes
 *     (such permutations fix every existing block, hence preserve all earlier choices);
 *   - pass 1, step 0: new blocks are consecutive intervals of non-increasing size.
 * Remaining isomorphic copies are removed with nauty (labelg) afterwards.
 *
 * usage: lsgen3 d mmax mmin lo hi Xt Wmin [heavy_only]  |  lsgen3 d mmax mmin lo hi Xt Wmin 0 complete < heavy.g6
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <signal.h>
#include <unistd.h>

#define MAXD 24
#define MAXB 64

static int d, mmax, mmin, lo, hi, Xt, budget, Wmin, hi_eff, heavy_only = 0;
static uint32_t cov[MAXD];
static int ecur[MAXD];
static uint64_t memb[MAXD];
static int tcnt[MAXD][MAXD];
static int t0vec[MAXD];
static uint32_t bmask[MAXB];
static int bsize[MAXB];
static int nb = 0, Xg = 0, Wg = 0;
static int pass = 1;
static int no_t0 = 0;
static long long nodes = 0, nsol = 0, nheavy = 0;
static int maxadd[MAXD + 1];

/* compare type(j) with type(0); in pass 1 only sizes >= 4 */
static inline int typegt_vec(const int *v) {
    int smin = (pass == 1) ? 4 : 3;
    for (int s = MAXD - 1; s >= smin; s--)
        if (v[s] != t0vec[s]) return v[s] > t0vec[s];
    return 0;
}
static inline int typegt(int j) { if (no_t0) return 0; return typegt_vec(tcnt[j]); }

static void emit(void) {
    int n = d + nb;
    int nbits = n * (n - 1) / 2;
    static unsigned char bits[8192];
    memset(bits, 0, (size_t)nbits + 6);
    int pos = 0;
    for (int j = 1; j < n; j++)
        for (int i = 0; i < j; i++) {
            int a = 0;
            if (j >= d && i < d) a = (bmask[j - d] >> i) & 1;
            bits[pos++] = (unsigned char)a;
        }
    char buf[8192];
    int k = 0;
    buf[k++] = (char)(63 + n);
    for (int p = 0; p < nbits; p += 6) {
        int v = 0;
        for (int q = 0; q < 6; q++) v = (v << 1) | (p + q < nbits ? bits[p + q] : 0);
        buf[k++] = (char)(63 + v);
    }
    buf[k++] = '\n';
    buf[k] = 0;
    fputs(buf, stdout);
}

typedef struct {
    int i;
    int nC, C[MAXD];
    uint32_t Cmask;
    int ncls, clsof[MAXD], shared[MAXD], clssz[MAXD], clsmem[MAXD][MAXD];
    int base_excess;
    int newcnt[MAXD];
    int nnew;
    uint32_t newmask[MAXD];
    int newsize[MAXD];
} Step;

static void step(int i);

static inline int newtypegt(Step *st) {
    if (st->i == 0 || no_t0) return 0;
    int v[MAXD];
    for (int s = 0; s < MAXD; s++) v[s] = tcnt[st->i][s] + st->newcnt[s];
    return typegt_vec(v);
}

/* ---------- feasibility checks at the start of a step (elements >= i unprocessed in this pass) ---------- */
static int feasible_start(int i) {
    int smin = (pass == 1) ? 4 : 3;
    (void)smin;
    int excess = 0;
    if (pass == 2)
        for (int h = 0; h < i; h++) excess += ecur[h] - lo;
    for (int j = (pass == 2 ? i : 0); j < d; j++) if (ecur[j] > lo) excess += ecur[j] - lo;
    if (Wg + excess > budget) return 0;
    if (excess > budget - Wmin) return 0;
    if (Xg > Xt) return 0;
    if (pass == 1) {
        /* every element can still reach lo using triples with any uncovered element (pass 2) */
        uint32_t all = (d == 32) ? 0xffffffffu : ((1u << d) - 1);
        for (int j = 0; j < d; j++) {
            if (ecur[j] > hi_eff) return 0;
            int u = __builtin_popcount(~cov[j] & all & ~(1u << j));
            /* heavy blocks may still be added for j >= i; triples later: e gain <= maxadd[u] */
            if (ecur[j] + maxadd[u] < lo) return 0;
        }
        return 1;
    }
    /* pass 2: only triples among elements >= i remain */
    uint32_t later = 0;
    for (int j = i; j < d; j++) later |= 1u << j;
    int need = 0, cap = 0;
    for (int j = i; j < d; j++) {
        int u = __builtin_popcount(~cov[j] & later & ~(1u << j));
        int c = u / 2;
        if (c > hi_eff - ecur[j]) c = hi_eff - ecur[j];
        if (c < 0) return 0;
        int nd = lo - ecur[j];
        if (nd < 0) nd = 0;
        if (c < nd) return 0;
        need += nd; cap += c;
    }
    int rem = Xt - Xg;              /* triples still to be created (each adds 1 to X) */
    if (3 * rem < need || 3 * rem > cap) return 0;
    /* exact budget: final sum(e-lo) = budget - W.  Remaining e gain = 3*rem. */
    int cur = 0;
    for (int h = 0; h < d; h++) cur += ecur[h] - lo;   /* may be negative for elements below lo */
    if (cur + 3 * rem != budget - Wg) return 0;          /* identity check (should always hold) */
    return 1;
}

static void apply(Step *st) {
    int i = st->i;
    uint32_t scov[MAXD]; int secur[MAXD]; uint64_t smemb[MAXD]; int stc[MAXD][MAXD]; int st0[MAXD];
    memcpy(scov, cov, sizeof cov); memcpy(secur, ecur, sizeof ecur);
    memcpy(smemb, memb, sizeof memb); memcpy(stc, tcnt, sizeof tcnt); memcpy(st0, t0vec, sizeof t0vec);
    int snb = nb;
    for (int k = 0; k < st->nnew; k++) {
        int b = nb++;
        uint32_t m = st->newmask[k];
        int s = st->newsize[k];
        bmask[b] = m; bsize[b] = s;
        for (int x = 0; x < d; x++)
            if ((m >> x) & 1) {
                cov[x] |= m & ~(1u << x);
                ecur[x] += s - 2;
                memb[x] |= 1ULL << b;
                tcnt[x][s]++;
            }
    }
    int ok = 1;
    if (i == 0) memcpy(t0vec, tcnt[0], sizeof t0vec);
    else if (typegt(i)) ok = 0;
    if (ok && ecur[i] > hi_eff) ok = 0;
    if (ok && pass == 2 && ecur[i] < lo) ok = 0;
    if (ok) for (int j = i + 1; j < d; j++) if (typegt(j)) { ok = 0; break; }
    if (ok) step(i + 1);
    memcpy(cov, scov, sizeof cov); memcpy(ecur, secur, sizeof ecur);
    memcpy(memb, smemb, sizeof memb); memcpy(tcnt, stc, sizeof tcnt); memcpy(t0vec, st0, sizeof t0vec);
    nb = snb;
}

static void build(Step *st, uint32_t assigned, uint32_t doubles, int e_i, int X, int W);

typedef struct {
    Step *st;
    uint32_t assigned, doubles;
    int e_i, X, W;
    int norder, order[MAXD];
    int nav[MAXD], av[MAXD][MAXD];
} Pick;

static void pick(Pick *c, int idx, int nmem, int *mem, uint32_t mask) {
    Step *st = c->st;
    int s = nmem + 1;
    int smin = (pass == 1) ? 4 : 3, smax = (pass == 1) ? mmax : 3;
    if (s >= smin) {
        int ex = s - 2, dX = (s - 1) * (s - 2) / 2, dW = (s - 2) * (s - 3) / 2;
        if (c->e_i + ex <= hi_eff && c->X + dX <= Xt && c->W + dW <= budget) {
            st->newmask[st->nnew] = mask | (1u << st->i);
            st->newsize[st->nnew] = s;
            st->nnew++;
            st->newcnt[s]++;
            if (!newtypegt(st))
                build(st, c->assigned | mask, c->doubles, c->e_i + ex, c->X + dX, c->W + dW);
            st->newcnt[s]--;
            st->nnew--;
        }
    }
    if (s >= smax) return;
    for (int t = idx; t < c->norder; t++) {
        int kk = c->order[t];
        int nL = c->nav[kk];
        int maxc = st->shared[kk] ? 1 : nL;
        uint32_t cm = mask;
        int nm = nmem;
        for (int cc = 1; cc <= maxc; cc++) {
            int x = c->av[kk][cc - 1];
            if (cov[x] & cm) break;
            mem[nm++] = x;
            cm |= 1u << x;
            if (nm + 1 > smax) break;
            pick(c, t + 1, nm, mem, cm);
        }
    }
}

static void build(Step *st, uint32_t assigned, uint32_t doubles, int e_i, int X, int W) {
    nodes++;
    if (pass == 2) {
        int navail = __builtin_popcount(st->Cmask & ~(assigned | doubles));
        if (e_i + navail / 2 < lo) return;
        int exi = e_i > lo ? e_i - lo : 0;
        if (W + st->base_excess + exi > budget) return;
    }
    int j = -1;
    for (int k = 0; k < st->nC; k++) {
        int x = st->C[k];
        if (!(((assigned | doubles) >> x) & 1)) { j = x; break; }
    }
    if (j < 0) {
        if (pass == 1 && st->i == 0)
            for (int k = 0; k + 1 < st->nnew; k++)
                if (st->newsize[k] < st->newsize[k + 1]) return;
        int sX = Xg, sW = Wg;
        Xg = X; Wg = W;
        apply(st);
        Xg = sX; Wg = sW;
        return;
    }
    int k = st->clsof[j];
    uint32_t rest = 0;
    for (int q = 0; q < st->clssz[k]; q++) {
        int x = st->clsmem[k][q];
        if (!(((assigned | doubles) >> x) & 1)) rest |= 1u << x;
    }
    build(st, assigned, doubles | rest, e_i, X, W);
    int smin = (pass == 1) ? 4 : 3;
    if (e_i + (smin - 2) > hi_eff) return;
    Pick c;
    c.st = st; c.assigned = assigned; c.doubles = doubles; c.e_i = e_i; c.X = X; c.W = W;
    c.norder = 0;
    int first[MAXD];
    for (int kk = 0; kk < st->ncls; kk++) {
        c.nav[kk] = 0;
        for (int q = 0; q < st->clssz[kk]; q++) {
            int x = st->clsmem[kk][q];
            if (x == j || (((assigned | doubles) >> x) & 1)) continue;
            c.av[kk][c.nav[kk]++] = x;
        }
        if (c.nav[kk]) { first[kk] = c.av[kk][0]; c.order[c.norder++] = kk; }
    }
    for (int a = 1; a < c.norder; a++) {
        int v = c.order[a], b = a - 1;
        while (b >= 0 && first[c.order[b]] > first[v]) { c.order[b + 1] = c.order[b]; b--; }
        c.order[b + 1] = v;
    }
    int mem[MAXD];
    mem[0] = j;
    pick(&c, 0, 1, mem, 1u << j);
}

static int end_of_pass1_ok(void) {
    if (Wg < Wmin || Wg > budget) return 0;
    int mx = 0;
    for (int b = 0; b < nb; b++) if (bsize[b] > mx) mx = bsize[b];
    if (mx < mmin) return 0;
    int t3 = Xt - Xg;
    if (t3 < 0) return 0;
    int need = 0, cap = 0, ex = 0;
    uint32_t all = (1u << d) - 1;
    for (int j = 0; j < d; j++) {
        if (ecur[j] > hi_eff) return 0;
        int u = __builtin_popcount(~cov[j] & all & ~(1u << j));
        int c = u / 2;
        if (c > hi_eff - ecur[j]) c = hi_eff - ecur[j];
        int nd = lo - ecur[j]; if (nd < 0) nd = 0;
        if (c < nd) return 0;
        need += nd; cap += c;
        if (ecur[j] > lo) ex += ecur[j] - lo;
    }
    if (3 * t3 < need || 3 * t3 > cap) return 0;
    if (Wg + ex > budget) return 0;
    return 1;
}

static void step(int i) {
    if (i == d) {
        if (pass == 1) {
            if (!end_of_pass1_ok()) return;
            nheavy++;
            if (heavy_only) { emit(); return; }
            pass = 2;
            int st0[MAXD]; memcpy(st0, t0vec, sizeof t0vec);
            step(0);
            memcpy(t0vec, st0, sizeof t0vec);
            pass = 1;
            return;
        }
        if (Xg != Xt || Wg < Wmin) return;
        nsol++;
        emit();
        return;
    }
    if (!feasible_start(i)) return;
    Step st;
    st.i = i; st.nC = 0; st.ncls = 0; st.nnew = 0; st.Cmask = 0;
    memset(st.newcnt, 0, sizeof st.newcnt);
    uint64_t key[MAXD];
    for (int j = i + 1; j < d; j++) {
        if ((cov[i] >> j) & 1) continue;
        st.C[st.nC++] = j;
        st.Cmask |= 1u << j;
        int k;
        for (k = 0; k < st.ncls; k++) if (key[k] == memb[j]) break;
        if (k == st.ncls) { key[k] = memb[j]; st.clssz[k] = 0; st.shared[k] = memb[j] != 0; st.ncls++; }
        st.clsmem[k][st.clssz[k]++] = j;
        st.clsof[j] = k;
    }
    int be = 0;
    if (pass == 2) {
        for (int h = 0; h < i; h++) be += ecur[h] - lo;
        for (int j = i + 1; j < d; j++) if (ecur[j] > lo) be += ecur[j] - lo;
    }
    st.base_excess = be;
    build(&st, 0, 0, ecur[i], Xg, Wg);
}

static void report(int sig) {
    (void)sig;
    fprintf(stderr, "[progress] nodes=%lld heavy=%lld solutions=%lld\n", nodes, nheavy, nsol);
    signal(SIGUSR1, report);
}

/* ---- output integrity: a failed write must never look like a successful run ---- */
#include <unistd.h>
static void check_output_at_exit(void) {
    if (fflush(stdout) != 0 || ferror(stdout)) {
        fputs("fatal: error while writing the output\n", stderr);
        _exit(2);
    }
}

int main(int argc, char **argv) {
    atexit(check_output_at_exit);
    if (argc < 8) {
        fprintf(stderr, "usage: lsgen3 d mmax mmin lo hi Xt Wmin [heavy_only | 0 complete]\n");
        return 1;
    }
    d = atoi(argv[1]); mmax = atoi(argv[2]); mmin = atoi(argv[3]);
    lo = atoi(argv[4]); hi = atoi(argv[5]); Xt = atoi(argv[6]); Wmin = atoi(argv[7]);
    if (argc > 8) heavy_only = atoi(argv[8]);
    signal(SIGUSR1, report);
    budget = 3 * Xt - d * lo;
    hi_eff = hi;
    if (lo + budget - Wmin < hi_eff) hi_eff = lo + budget - Wmin;
    int m = mmax < 3 ? 3 : mmax;
    for (int u = 0; u <= d; u++) {
        int q = u / (m - 1), r = u % (m - 1);
        maxadd[u] = q * (m - 2) + (r > 1 ? r - 1 : 0);
    }
    if (argc > 9 && strcmp(argv[9], "complete") == 0) {
        /* read heavy configurations (graph6, points first) from stdin and complete each */
        no_t0 = 1;
        char line[8192];
        long long ncfg = 0;
        while (fgets(line, sizeof line, stdin)) {
            int n = line[0] - 63;
            int nbk = n - d;
            int bits_needed = n * (n - 1) / 2;
            static unsigned char bits[8192];
            int pos = 0;
            /* validate the input line: a malformed or truncated heavy configuration must stop the run */
            {
                size_t len = strcspn(line, "\r\n");
                int ok = n > d && n <= 62 && nbk <= MAXB && line[len] == '\n'
                         && (int)len == 1 + (bits_needed + 5) / 6;
                for (size_t k = 1; ok && k < len; k++) ok = line[k] >= 63 && line[k] <= 126;
                if (!ok) {
                    fprintf(stderr, "lsgen3: malformed heavy configuration on input line %lld\n", ncfg + 1);
                    exit(3);
                }
            }
            for (int k = 1; line[k] && line[k] != '\n' && pos < bits_needed; k++) {
                int v = line[k] - 63;
                for (int q = 5; q >= 0 && pos < bits_needed; q--) bits[pos++] = (v >> q) & 1;
            }
            uint32_t blk[MAXB];
            memset(blk, 0, sizeof blk);
            pos = 0;
            for (int j = 1; j < n; j++)
                for (int i = 0; i < j; i++) {
                    if (bits[pos] && j >= d && i < d) blk[j - d] |= 1u << i;
                    pos++;
                }
            /* relabel: heavy e descending */
            int he[MAXD], ord[MAXD], newlab[MAXD];
            for (int x = 0; x < d; x++) { he[x] = 0; ord[x] = x; }
            for (int b = 0; b < nbk; b++) { int sz = __builtin_popcount(blk[b]); for (int x = 0; x < d; x++) if ((blk[b] >> x) & 1) he[x] += sz - 2; }
            for (int a = 1; a < d; a++) { int v = ord[a], b2 = a - 1; while (b2 >= 0 && he[ord[b2]] < he[v]) { ord[b2 + 1] = ord[b2]; b2--; } ord[b2 + 1] = v; }
            for (int k = 0; k < d; k++) newlab[ord[k]] = k;
            memset(cov, 0, sizeof cov); memset(ecur, 0, sizeof ecur); memset(memb, 0, sizeof memb); memset(tcnt, 0, sizeof tcnt);
            nb = 0; Xg = 0; Wg = 0;
            for (int b = 0; b < nbk; b++) {
                uint32_t m = 0;
                for (int x = 0; x < d; x++) if ((blk[b] >> x) & 1) m |= 1u << newlab[x];
                int sz = __builtin_popcount(m);
                bmask[nb] = m; bsize[nb] = sz;
                for (int x = 0; x < d; x++) if ((m >> x) & 1) { cov[x] |= m & ~(1u << x); ecur[x] += sz - 2; memb[x] |= 1ULL << nb; tcnt[x][sz]++; }
                Xg += (sz - 1) * (sz - 2) / 2; Wg += (sz - 2) * (sz - 3) / 2;
                nb++;
            }
            ncfg++;
            if (!end_of_pass1_ok()) continue;
            pass = 2;
            step(0);
        }
        fprintf(stderr, "completion mode: configs=%lld nodes=%lld solutions=%lld\n", ncfg, nodes, nsol);
        return 0;
    }
    step(0);
    fprintf(stderr, "d=%d mmax=%d mmin=%d e in [%d,%d] (eff hi %d) Xt=%d budget=%d Wmin=%d : nodes=%lld heavy_configs(labelled)=%lld solutions=%lld\n",
            d, mmax, mmin, lo, hi, hi_eff, Xt, budget, Wmin, nodes, nheavy, nsol);
    return 0;
}


==> anc/enumeration/lsgen3s.c <==
/* Two-pass orderly generation of the residual linear spaces (constraints (R1)-(R5) of the paper).
 *   pass 1: elements 0..d-1 receive all their blocks of size in [4, mmax]   ("heavy points")
 *   pass 2: elements 0..d-1 receive all their blocks of size 3             ("triple points")
 * Symmetry breaking (complete, see Section 4.3 of the paper):
 *   - element 0 has lexicographically maximal type (counts of block sizes, largest size first);
 *     in pass 1 only the heavy prefix is compared (it is a prefix of the full order);
 *   - in each pass, at step i, unprocessed elements with identical membership in all existing
 *     blocks form classes; new blocks through i use initial segments of the classes
 *     (such permutations fix every existing block, hence preserve all earlier choices);
 *   - pass 1, step 0: new blocks are consecutive intervals of non-increasing size.
 * Remaining isomorphic copies are removed with nauty (labelg) afterwards.
 *
 * usage: lsgen3 d mmax mmin lo hi Xt Wmin [heavy_only]  |  lsgen3 d mmax mmin lo hi Xt Wmin 0 complete < heavy.g6
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <signal.h>
#include <unistd.h>

#define MAXD 24
#define MAXB 64

static int d, mmax, mmin, lo, hi, Xt, budget, Wmin, hi_eff, heavy_only = 0;
static uint32_t cov[MAXD];
static int ecur[MAXD];
static uint64_t memb[MAXD];
static int tcnt[MAXD][MAXD];
static int t0vec[MAXD];
static uint32_t bmask[MAXB];
static int bsize[MAXB];
static int nb = 0, Xg = 0, Wg = 0;
static int pass = 1;
static int no_t0 = 0;
static long long nodes = 0, nsol = 0, nheavy = 0;
static int maxadd[MAXD + 1];
static int split_depth = -1, npart = 1, part = 0; static long long split_cnt = 0;

/* compare type(j) with type(0); in pass 1 only sizes >= 4 */
static inline int typegt_vec(const int *v) {
    int smin = (pass == 1) ? 4 : 3;
    for (int s = MAXD - 1; s >= smin; s--)
        if (v[s] != t0vec[s]) return v[s] > t0vec[s];
    return 0;
}
static inline int typegt(int j) { if (no_t0) return 0; return typegt_vec(tcnt[j]); }

static void emit(void) {
    int n = d + nb;
    int nbits = n * (n - 1) / 2;
    static unsigned char bits[8192];
    memset(bits, 0, (size_t)nbits + 6);
    int pos = 0;
    for (int j = 1; j < n; j++)
        for (int i = 0; i < j; i++) {
            int a = 0;
            if (j >= d && i < d) a = (bmask[j - d] >> i) & 1;
            bits[pos++] = (unsigned char)a;
        }
    char buf[8192];
    int k = 0;
    buf[k++] = (char)(63 + n);
    for (int p = 0; p < nbits; p += 6) {
        int v = 0;
        for (int q = 0; q < 6; q++) v = (v << 1) | (p + q < nbits ? bits[p + q] : 0);
        buf[k++] = (char)(63 + v);
    }
    buf[k++] = '\n';
    buf[k] = 0;
    fputs(buf, stdout);
}

typedef struct {
    int i;
    int nC, C[MAXD];
    uint32_t Cmask;
    int ncls, clsof[MAXD], shared[MAXD], clssz[MAXD], clsmem[MAXD][MAXD];
    int base_excess;
    int newcnt[MAXD];
    int nnew;
    uint32_t newmask[MAXD];
    int newsize[MAXD];
} Step;

static void step(int i);

static inline int newtypegt(Step *st) {
    if (st->i == 0 || no_t0) return 0;
    int v[MAXD];
    for (int s = 0; s < MAXD; s++) v[s] = tcnt[st->i][s] + st->newcnt[s];
    return typegt_vec(v);
}

/* ---------- feasibility checks at the start of a step (elements >= i unprocessed in this pass) ---------- */
static int feasible_start(int i) {
    int smin = (pass == 1) ? 4 : 3;
    (void)smin;
    int excess = 0;
    if (pass == 2)
        for (int h = 0; h < i; h++) excess += ecur[h] - lo;
    for (int j = (pass == 2 ? i : 0); j < d; j++) if (ecur[j] > lo) excess += ecur[j] - lo;
    if (Wg + excess > budget) return 0;
    if (excess > budget - Wmin) return 0;
    if (Xg > Xt) return 0;
    if (pass == 1) {
        /* every element can still reach lo using triples with any uncovered element (pass 2) */
        uint32_t all = (d == 32) ? 0xffffffffu : ((1u << d) - 1);
        for (int j = 0; j < d; j++) {
            if (ecur[j] > hi_eff) return 0;
            int u = __builtin_popcount(~cov[j] & all & ~(1u << j));
            /* heavy blocks may still be added for j >= i; triples later: e gain <= maxadd[u] */
            if (ecur[j] + maxadd[u] < lo) return 0;
        }
        return 1;
    }
    /* pass 2: only triples among elements >= i remain */
    uint32_t later = 0;
    for (int j = i; j < d; j++) later |= 1u << j;
    int need = 0, cap = 0;
    for (int j = i; j < d; j++) {
        int u = __builtin_popcount(~cov[j] & later & ~(1u << j));
        int c = u / 2;
        if (c > hi_eff - ecur[j]) c = hi_eff - ecur[j];
        if (c < 0) return 0;
        int nd = lo - ecur[j];
        if (nd < 0) nd = 0;
        if (c < nd) return 0;
        need += nd; cap += c;
    }
    int rem = Xt - Xg;              /* triples still to be created (each adds 1 to X) */
    if (3 * rem < need || 3 * rem > cap) return 0;
    /* exact budget: final sum(e-lo) = budget - W.  Remaining e gain = 3*rem. */
    int cur = 0;
    for (int h = 0; h < d; h++) cur += ecur[h] - lo;   /* may be negative for elements below lo */
    if (cur + 3 * rem != budget - Wg) return 0;          /* identity check (should always hold) */
    return 1;
}

static void apply(Step *st) {
    int i = st->i;
    uint32_t scov[MAXD]; int secur[MAXD]; uint64_t smemb[MAXD]; int stc[MAXD][MAXD]; int st0[MAXD];
    memcpy(scov, cov, sizeof cov); memcpy(secur, ecur, sizeof ecur);
    memcpy(smemb, memb, sizeof memb); memcpy(stc, tcnt, sizeof tcnt); memcpy(st0, t0vec, sizeof t0vec);
    int snb = nb;
    for (int k = 0; k < st->nnew; k++) {
        int b = nb++;
        uint32_t m = st->newmask[k];
        int s = st->newsize[k];
        bmask[b] = m; bsize[b] = s;
        for (int x = 0; x < d; x++)
            if ((m >> x) & 1) {
                cov[x] |= m & ~(1u << x);
                ecur[x] += s - 2;
                memb[x] |= 1ULL << b;
                tcnt[x][s]++;
            }
    }
    int ok = 1;
    if (i == 0) memcpy(t0vec, tcnt[0], sizeof t0vec);
    else if (typegt(i)) ok = 0;
    if (ok && ecur[i] > hi_eff) ok = 0;
    if (ok && pass == 2 && ecur[i] < lo) ok = 0;
    if (ok) for (int j = i + 1; j < d; j++) if (typegt(j)) { ok = 0; break; }
    if (ok) step(i + 1);
    memcpy(cov, scov, sizeof cov); memcpy(ecur, secur, sizeof ecur);
    memcpy(memb, smemb, sizeof memb); memcpy(tcnt, stc, sizeof tcnt); memcpy(t0vec, st0, sizeof t0vec);
    nb = snb;
}

static void build(Step *st, uint32_t assigned, uint32_t doubles, int e_i, int X, int W);

typedef struct {
    Step *st;
    uint32_t assigned, doubles;
    int e_i, X, W;
    int norder, order[MAXD];
    int nav[MAXD], av[MAXD][MAXD];
} Pick;

static void pick(Pick *c, int idx, int nmem, int *mem, uint32_t mask) {
    Step *st = c->st;
    int s = nmem + 1;
    int smin = (pass == 1) ? 4 : 3, smax = (pass == 1) ? mmax : 3;
    if (s >= smin) {
        int ex = s - 2, dX = (s - 1) * (s - 2) / 2, dW = (s - 2) * (s - 3) / 2;
        if (c->e_i + ex <= hi_eff && c->X + dX <= Xt && c->W + dW <= budget) {
            st->newmask[st->nnew] = mask | (1u << st->i);
            st->newsize[st->nnew] = s;
            st->nnew++;
            st->newcnt[s]++;
            if (!newtypegt(st))
                build(st, c->assigned | mask, c->doubles, c->e_i + ex, c->X + dX, c->W + dW);
            st->newcnt[s]--;
            st->nnew--;
        }
    }
    if (s >= smax) return;
    for (int t = idx; t < c->norder; t++) {
        int kk = c->order[t];
        int nL = c->nav[kk];
        int maxc = st->shared[kk] ? 1 : nL;
        uint32_t cm = mask;
        int nm = nmem;
        for (int cc = 1; cc <= maxc; cc++) {
            int x = c->av[kk][cc - 1];
            if (cov[x] & cm) break;
            mem[nm++] = x;
            cm |= 1u << x;
            if (nm + 1 > smax) break;
            pick(c, t + 1, nm, mem, cm);
        }
    }
}

static void build(Step *st, uint32_t assigned, uint32_t doubles, int e_i, int X, int W) {
    nodes++;
    if (pass == 2) {
        int navail = __builtin_popcount(st->Cmask & ~(assigned | doubles));
        if (e_i + navail / 2 < lo) return;
        int exi = e_i > lo ? e_i - lo : 0;
        if (W + st->base_excess + exi > budget) return;
    }
    int j = -1;
    for (int k = 0; k < st->nC; k++) {
        int x = st->C[k];
        if (!(((assigned | doubles) >> x) & 1)) { j = x; break; }
    }
    if (j < 0) {
        if (pass == 1 && st->i == 0)
            for (int k = 0; k + 1 < st->nnew; k++)
                if (st->newsize[k] < st->newsize[k + 1]) return;
        int sX = Xg, sW = Wg;
        Xg = X; Wg = W;
        apply(st);
        Xg = sX; Wg = sW;
        return;
    }
    int k = st->clsof[j];
    uint32_t rest = 0;
    for (int q = 0; q < st->clssz[k]; q++) {
        int x = st->clsmem[k][q];
        if (!(((assigned | doubles) >> x) & 1)) rest |= 1u << x;
    }
    build(st, assigned, doubles | rest, e_i, X, W);
    int smin = (pass == 1) ? 4 : 3;
    if (e_i + (smin - 2) > hi_eff) return;
    Pick c;
    c.st = st; c.assigned = assigned; c.doubles = doubles; c.e_i = e_i; c.X = X; c.W = W;
    c.norder = 0;
    int first[MAXD];
    for (int kk = 0; kk < st->ncls; kk++) {
        c.nav[kk] = 0;
        for (int q = 0; q < st->clssz[kk]; q++) {
            int x = st->clsmem[kk][q];
            if (x == j || (((assigned | doubles) >> x) & 1)) continue;
            c.av[kk][c.nav[kk]++] = x;
        }
        if (c.nav[kk]) { first[kk] = c.av[kk][0]; c.order[c.norder++] = kk; }
    }
    for (int a = 1; a < c.norder; a++) {
        int v = c.order[a], b = a - 1;
        while (b >= 0 && first[c.order[b]] > first[v]) { c.order[b + 1] = c.order[b]; b--; }
        c.order[b + 1] = v;
    }
    int mem[MAXD];
    mem[0] = j;
    pick(&c, 0, 1, mem, 1u << j);
}

static int end_of_pass1_ok(void) {
    if (Wg < Wmin || Wg > budget) return 0;
    int mx = 0;
    for (int b = 0; b < nb; b++) if (bsize[b] > mx) mx = bsize[b];
    if (mx < mmin) return 0;
    int t3 = Xt - Xg;
    if (t3 < 0) return 0;
    int need = 0, cap = 0, ex = 0;
    uint32_t all = (1u << d) - 1;
    for (int j = 0; j < d; j++) {
        if (ecur[j] > hi_eff) return 0;
        int u = __builtin_popcount(~cov[j] & all & ~(1u << j));
        int c = u / 2;
        if (c > hi_eff - ecur[j]) c = hi_eff - ecur[j];
        int nd = lo - ecur[j]; if (nd < 0) nd = 0;
        if (c < nd) return 0;
        need += nd; cap += c;
        if (ecur[j] > lo) ex += ecur[j] - lo;
    }
    if (3 * t3 < need || 3 * t3 > cap) return 0;
    if (Wg + ex > budget) return 0;
    return 1;
}

static void step(int i) {
    if (i == d) {
        if (pass == 1) {
            if (!end_of_pass1_ok()) return;
            nheavy++;
            if (heavy_only) { emit(); return; }
            pass = 2;
            int st0[MAXD]; memcpy(st0, t0vec, sizeof t0vec);
            step(0);
            memcpy(t0vec, st0, sizeof t0vec);
            pass = 1;
            return;
        }
        if (Xg != Xt || Wg < Wmin) return;
        nsol++;
        emit();
        return;
    }
    if (!feasible_start(i)) return;
    if (pass == 2 && i == split_depth) { long long c = split_cnt++; if (c % npart != part) return; }
    Step st;
    st.i = i; st.nC = 0; st.ncls = 0; st.nnew = 0; st.Cmask = 0;
    memset(st.newcnt, 0, sizeof st.newcnt);
    uint64_t key[MAXD];
    for (int j = i + 1; j < d; j++) {
        if ((cov[i] >> j) & 1) continue;
        st.C[st.nC++] = j;
        st.Cmask |= 1u << j;
        int k;
        for (k = 0; k < st.ncls; k++) if (key[k] == memb[j]) break;
        if (k == st.ncls) { key[k] = memb[j]; st.clssz[k] = 0; st.shared[k] = memb[j] != 0; st.ncls++; }
        st.clsmem[k][st.clssz[k]++] = j;
        st.clsof[j] = k;
    }
    int be = 0;
    if (pass == 2) {
        for (int h = 0; h < i; h++) be += ecur[h] - lo;
        for (int j = i + 1; j < d; j++) if (ecur[j] > lo) be += ecur[j] - lo;
    }
    st.base_excess = be;
    build(&st, 0, 0, ecur[i], Xg, Wg);
}

static void report(int sig) {
    (void)sig;
    fprintf(stderr, "[progress] nodes=%lld heavy=%lld solutions=%lld\n", nodes, nheavy, nsol);
    signal(SIGUSR1, report);
}

/* ---- output integrity: a failed write must never look like a successful run ---- */
#include <unistd.h>
static void check_output_at_exit(void) {
    if (fflush(stdout) != 0 || ferror(stdout)) {
        fputs("fatal: error while writing the output\n", stderr);
        _exit(2);
    }
}

int main(int argc, char **argv) {
    atexit(check_output_at_exit);
    if (argc < 8) {
        fprintf(stderr, "usage: lsgen3 d mmax mmin lo hi Xt Wmin [heavy_only | 0 complete]\n");
        return 1;
    }
    if (getenv("LSG_SPLIT")) { split_depth = atoi(getenv("LSG_SPLIT")); npart = atoi(getenv("LSG_NPART")); part = atoi(getenv("LSG_PART")); }
    d = atoi(argv[1]); mmax = atoi(argv[2]); mmin = atoi(argv[3]);
    lo = atoi(argv[4]); hi = atoi(argv[5]); Xt = atoi(argv[6]); Wmin = atoi(argv[7]);
    if (argc > 8) heavy_only = atoi(argv[8]);
    signal(SIGUSR1, report);
    budget = 3 * Xt - d * lo;
    hi_eff = hi;
    if (lo + budget - Wmin < hi_eff) hi_eff = lo + budget - Wmin;
    int m = mmax < 3 ? 3 : mmax;
    for (int u = 0; u <= d; u++) {
        int q = u / (m - 1), r = u % (m - 1);
        maxadd[u] = q * (m - 2) + (r > 1 ? r - 1 : 0);
    }
    if (argc > 9 && strcmp(argv[9], "complete") == 0) {
        /* read heavy configurations (graph6, points first) from stdin and complete each */
        no_t0 = 1;
        char line[8192];
        long long ncfg = 0;
        while (fgets(line, sizeof line, stdin)) {
            int n = line[0] - 63;
            int nbk = n - d;
            int bits_needed = n * (n - 1) / 2;
            static unsigned char bits[8192];
            int pos = 0;
            /* validate the input line: a malformed or truncated heavy configuration must stop the run */
            {
                size_t len = strcspn(line, "\r\n");
                int ok = n > d && n <= 62 && nbk <= MAXB && line[len] == '\n'
                         && (int)len == 1 + (bits_needed + 5) / 6;
                for (size_t k = 1; ok && k < len; k++) ok = line[k] >= 63 && line[k] <= 126;
                if (!ok) {
                    fprintf(stderr, "lsgen3: malformed heavy configuration on input line %lld\n", ncfg + 1);
                    exit(3);
                }
            }
            for (int k = 1; line[k] && line[k] != '\n' && pos < bits_needed; k++) {
                int v = line[k] - 63;
                for (int q = 5; q >= 0 && pos < bits_needed; q--) bits[pos++] = (v >> q) & 1;
            }
            uint32_t blk[MAXB];
            memset(blk, 0, sizeof blk);
            pos = 0;
            for (int j = 1; j < n; j++)
                for (int i = 0; i < j; i++) {
                    if (bits[pos] && j >= d && i < d) blk[j - d] |= 1u << i;
                    pos++;
                }
            /* relabel: heavy e descending */
            int he[MAXD], ord[MAXD], newlab[MAXD];
            for (int x = 0; x < d; x++) { he[x] = 0; ord[x] = x; }
            for (int b = 0; b < nbk; b++) { int sz = __builtin_popcount(blk[b]); for (int x = 0; x < d; x++) if ((blk[b] >> x) & 1) he[x] += sz - 2; }
            for (int a = 1; a < d; a++) { int v = ord[a], b2 = a - 1; while (b2 >= 0 && he[ord[b2]] < he[v]) { ord[b2 + 1] = ord[b2]; b2--; } ord[b2 + 1] = v; }
            for (int k = 0; k < d; k++) newlab[ord[k]] = k;
            memset(cov, 0, sizeof cov); memset(ecur, 0, sizeof ecur); memset(memb, 0, sizeof memb); memset(tcnt, 0, sizeof tcnt);
            nb = 0; Xg = 0; Wg = 0;
            for (int b = 0; b < nbk; b++) {
                uint32_t m = 0;
                for (int x = 0; x < d; x++) if ((blk[b] >> x) & 1) m |= 1u << newlab[x];
                int sz = __builtin_popcount(m);
                bmask[nb] = m; bsize[nb] = sz;
                for (int x = 0; x < d; x++) if ((m >> x) & 1) { cov[x] |= m & ~(1u << x); ecur[x] += sz - 2; memb[x] |= 1ULL << nb; tcnt[x][sz]++; }
                Xg += (sz - 1) * (sz - 2) / 2; Wg += (sz - 2) * (sz - 3) / 2;
                nb++;
            }
            ncfg++;
            if (!end_of_pass1_ok()) continue;
            pass = 2;
            step(0);
        }
        fprintf(stderr, "completion mode: configs=%lld nodes=%lld solutions=%lld\n", ncfg, nodes, nsol);
        return 0;
    }
    step(0);
    fprintf(stderr, "d=%d mmax=%d mmin=%d e in [%d,%d] (eff hi %d) Xt=%d budget=%d Wmin=%d : nodes=%lld heavy_configs(labelled)=%lld solutions=%lld\n",
            d, mmax, mmin, lo, hi, hi_eff, Xt, budget, Wmin, nodes, nheavy, nsol);
    return 0;
}


==> anc/enumeration/mdr_s6.py <==
"""mdr on the realizable 6-candidates found by the screening (detail records out/X/scr*.detail.jsonl and
out/X/slow_*/scr*.detail.jsonl, written by drive2.py / drive_slow.py; run from the directory containing out/).
For 'points' records: for every Galois orbit (irreducible factor f), K = Q[t]/(f), exact dim D_0(A)_q over K
for q <= 7 (regular representation).  For 'family' records: exact mdr at three random rational parameters that
preserve the lattice.  This is a sample, not a certificate for the whole family; it is not used in the article,
since all one-parameter families met in the enumeration consist of degenerate members only (Table 1).
Prints one line per realizable class; (C_6) fails for a lattice only if mdr = 6 on part of its realizations."""
import sys, json, glob, itertools, random
sys.path.insert(0, __file__.rsplit('/', 1)[0] + '/arr_ml'); sys.path.insert(0, __file__.rsplit('/', 1)[0] + '/lib')
import sympy as sp, flint
from nf_mdr import NF, dimD0_nf
from engine import mdr as mdr_exact, points
from g6util import blocks_checked

def full_points(blocks, n):
    inb = set()
    for B in blocks:
        for a, b in itertools.combinations(B, 2): inb.add((min(a, b), max(a, b)))
    P = [frozenset(B) for B in blocks]
    P += [frozenset(pq) for pq in itertools.combinations(range(n), 2) if pq not in inb]
    return P
x = sp.symbols('x')

def fq(s):
    pl = sp.Poly(sp.sympify(s.replace('^', '**')), x)
    return flint.fmpq_poly([flint.fmpq(int(sp.fraction(c)[0]), int(sp.fraction(c)[1])) for c in reversed(pl.all_coeffs())])

def nu_of(blocks):
    tau = sum((len(B) - 1) ** 2 for B in blocks) + (105 - sum(len(B) * (len(B) - 1) // 2 for B in blocks))
    return (14 ** 2 - tau) - 48

def mdr_K(lines, K, qmax=7):
    for q in range(qmax + 1):
        if dimD0_nf(lines, q, K) > 0:
            return q
    return None

for X in sys.argv[1:]:
    for path in sorted(glob.glob(f'out/{X}/scr*.detail.jsonl') + glob.glob(f'out/{X}/slow_*/scr*.detail.jsonl')):
        for line in open(path):
            r = json.loads(line)
            if r.get('status') not in ('points', 'family', 'cost>1'):
                if 'error' in r: print(X, 'ERROR', r)
                continue
            bl = blocks_checked(r['g6'], 15)
            weak = {}
            for B in bl: weak[len(B)] = weak.get(len(B), 0) + 1
            info = dict(X=int(X), nu=nu_of(bl), weak=dict(sorted(weak.items())), status=r['status'], cost=r['cost'])
            if r['status'] == 'points':
                res = []
                for f in r['comps']:
                    K = NF(fq(f))
                    L = [tuple(K.red(fq(c)) for c in l) for l in r['lines']]
                    res.append((f, mdr_K(L, K)))
                info['orbits'] = res
            elif r['status'] == 'family':
                vals = []
                for tv in random.Random(0).sample(range(-997, 997), 3):
                    L = [tuple(int(sp.sympify(c.replace('^', '**')).subs(x, tv)) for c in l) for l in r['lines']]
                    if len(set(L)) == 15 and frozenset(points(L).values()) == frozenset(frozenset(B) for B in full_points(bl, 15)):
                        vals.append(mdr_exact(L, exact=True, qmax=8))
                info['generic_mdr_samples'] = vals
            print(json.dumps(info), flush=True)


==> anc/enumeration/screen_s6.py <==
"""Screening of 6-candidates (15 lines, defect nu >= 2): exact realization spaces (code of Anghel-Stan,
lib/exact.py), without the freeness certificate. Realizable classes are written with their constructions;
mdr on each Galois orbit / family is decided afterwards (mdr_s6.py).
usage: python3 screen_s6.py final.g6 out_prefix start step"""
import sys, json, time
sys.path.insert(0, __file__.rsplit('/', 1)[0] + '/lib')
from collections import Counter
from g6util import blocks_checked
from realize import Matroid
from exact import realization_space, Degenerate

def main(path, pref, start, step):
    st = open(pref + '.status', 'w'); det = open(pref + '.detail.jsonl', 'w')
    stat = Counter(); t0 = time.time()
    with open(path) as f:
        for k, s in enumerate(f):
            if k % step != start: continue
            s = s.strip()
            if not s: continue
            rec = None
            try:
                M = Matroid(15, blocks_checked(s, 15))
                R = realization_space(M); status, cost = R['status'], R['cost']
            except Degenerate:
                status, cost, R = 'empty-degenerate', None, None
            except Exception as ex:
                status, cost, R = 'error', None, None; rec = dict(k=k, g6=s, error=repr(ex)[:300])
            if R is not None and status in ('points', 'family', 'cost>1'):
                rec = dict(k=k, g6=s, status=status, cost=cost)
                if status != 'cost>1':
                    rec['lines'] = [[str(c) for c in l] for l in R['lines']]
                if status == 'points':
                    rec['comps'] = [str(f_) for f_ in R['comps']]
            stat[status] += 1
            st.write(f"{k} {status} {cost}\n")
            if rec is not None:
                det.write(json.dumps(rec) + '\n'); det.flush()
            if sum(stat.values()) % 50000 == 0:
                st.flush(); print(f"[{pref}] {dict(stat)} {time.time()-t0:.0f}s", flush=True)
    st.close(); det.close()
    print(f"[{pref}] DONE {dict(stat)} {time.time()-t0:.0f}s", flush=True)
    if stat['error'] > 0:   # make the drivers stop instead of writing a .done marker
        sys.exit(f"[{pref}] {stat['error']} classes ended with status 'error'")

if __name__ == '__main__':
    a = sys.argv; main(a[1], a[2], int(a[3]), int(a[4]))


==> anc/enumeration/screen_worker.py <==
"""Lock-based parallel screening of out/final_X.g6 in pieces of 200000 (same markers as drive2.py)."""
import subprocess, sys, os, time
X = int(sys.argv[1]); D = f'out/{X}'; PIECE = 200000
n = sum(1 for _ in open(f'out/final_{X}.g6'))
for a in range(0, n, PIECE):
    k = a // PIECE
    if os.path.exists(f'{D}/scr{k:04d}.done'): continue
    try:
        fd = os.open(f'{D}/scr{k:04d}.lock', os.O_CREAT | os.O_EXCL | os.O_WRONLY); os.close(fd)
    except FileExistsError:
        continue
    pf = f'{D}/piece{k:04d}_{os.getpid()}.g6'
    subprocess.run(f"sed -n '{a + 1},{a + PIECE}p' out/final_{X}.g6 > {pf}", shell=True, check=True)
    subprocess.run(['python3', 'screen_s6.py', pf, f'{D}/scr{k:04d}', '0', '1'], check=True,
                   stdout=open(f'{D}/scr{k:04d}.log', 'w'), stderr=subprocess.STDOUT)
    os.remove(pf); open(f'{D}/scr{k:04d}.done', 'w').close()
    print(f'[X={X} {time.strftime("%H:%M:%S")}] screened piece {k} ({min(a + PIECE, n)}/{n})', flush=True)
print(f'[X={X}] worker finished', flush=True)


==> anc/local/fengine.py <==
"""Fast local engine: bivariate truncated series in (x, y) with coefficients in Q[params] (flint fmpq_mpoly).
X = A d_x + B d_y;  D = A^2 B_x - B^2 A_y + A B (B_y - A_x)."""
import flint, itertools, sympy as sp
class Ring:
    def __init__(self, names):
        self.names = list(names); self.ctx = flint.fmpq_mpoly_ctx.get(tuple(self.names), 'lex')
        self.g = dict(zip(self.names, self.ctx.gens())); self.zero = self.ctx.from_dict({}); self.one = self.ctx.from_dict({(0,) * len(self.names): 1})
    def const(self, c):
        c = flint.fmpq(int(sp.Rational(c).p), int(sp.Rational(c).q)) if not isinstance(c, (int, flint.fmpq)) else c
        return self.ctx.from_dict({(0,) * len(self.names): c}) if c != 0 else self.zero
class Ser:
    def __init__(self, R, d, KX, M):
        self.R, self.KX, self.M = R, KX, M
        self.d = {k: v for k, v in d.items() if k[0] <= KX and k[1] <= M and v != 0}
    def __add__(s, o):
        d = dict(s.d)
        for k, v in o.d.items(): d[k] = d.get(k, s.R.zero) + v
        return Ser(s.R, d, s.KX, s.M)
    def __neg__(s): return Ser(s.R, {k: -v for k, v in s.d.items()}, s.KX, s.M)
    def __sub__(s, o): return s + (-o)
    def scale(s, c): return Ser(s.R, {k: v * c for k, v in s.d.items()}, s.KX, s.M)
    def __mul__(s, o):
        d = {}
        for (i, j), a in s.d.items():
            for (k, l), b in o.d.items():
                if i + k <= s.KX and j + l <= s.M:
                    key = (i + k, j + l); d[key] = d[key] + a * b if key in d else a * b
        return Ser(s.R, d, s.KX, s.M)
    def dx(s): return Ser(s.R, {(i - 1, j): v * i for (i, j), v in s.d.items() if i >= 1}, s.KX, s.M)
    def dy(s): return Ser(s.R, {(i, j - 1): v * j for (i, j), v in s.d.items() if j >= 1}, s.KX, s.M)
    def c(s, i, j): return s.d.get((i, j), s.R.zero)
    def subs(s, mapping):  # mapping: var index -> mpoly ; via compose
        if not mapping: return s
        R = s.R; gens = list(R.ctx.gens())
        args = [mapping.get(n, gens[k]) for k, n in enumerate(R.names)]
        return Ser(R, {k: v.compose(*args) for k, v in s.d.items()}, s.KX, s.M)
def inflection(A, B):
    return A * A * B.dx() - B * B * A.dy() + A * B * (B.dy() - A.dx())
def poly_ser(R, terms, KX, M):
    """terms: dict (i,j) -> mpoly"""
    return Ser(R, dict(terms), KX, M)


==> anc/local/g513_iso.py <==
import sys, itertools, subprocess
sys.path.insert(0, __file__.rsplit('/', 1)[0] + '/../enumeration/arr_ml')
import sympy as sp
from family import lattice_p
p = 1000001
while not (sp.isprime(p) and p % 5 == 1): p += 1
g = sp.primitive_root(p); z5 = pow(g, (p - 1)//5, p)
L = [(1,0,0),(0,1,0),(0,0,1)]
for r in [pow(z5, k, p) for k in range(5)]:
    L += [(1, (-r) % p, 0), (0, 1, (-r) % p), ((-r) % p, 0, 1)]
def g6(blocks, d):
    n = d + len(blocks); bits = []
    adj = set()
    for bi, B in enumerate(blocks):
        for i in B: adj.add((i, d + bi))
    for j in range(1, n):
        for i in range(j):
            bits.append(1 if (i, j) in adj else 0)
    s = chr(63 + n)
    for k in range(0, len(bits), 6):
        chunk = bits[k:k + 6] + [0] * (6 - len(bits[k:k + 6]))
        s += chr(63 + int(''.join(map(str, chunk)), 2))
    return s
out = set()
for rem in itertools.combinations(range(18), 3):
    L2 = [L[k] for k in range(18) if k not in rem]
    lat = lattice_p(L2, p)
    tau = sum((len(B) - 1)**2 for B in lat); nu = 196 - tau - 48
    if nu != 2: continue
    blocks = sorted([sorted(B) for B in lat if len(B) >= 3])
    out.add(g6(blocks, 15))
canon = subprocess.run(['nauty-labelg', '-q', '-f' + 'a' * 15], input='\n'.join(out) + '\n', capture_output=True, text=True).stdout.split()
print('nu=2 subsets of G(5,1,3): iso classes', len(set(canon)))
for c in sorted(set(canon)): print(c)


==> anc/local/residual_exact.py <==
"""Exact residual R = F_theta / Q_A for the critical class with X = 41 over Q(i)
(results/realizable_X41.jsonl, defining polynomial x^2 + 2x + 2; we take the root x = -1 + i).

Computes, in exact arithmetic over Q(i) (sympy domain QQ_I):
  - D(A)_6 (dimension 22 = dim S_5 E + 1 for a critical arrangement) and a theta outside S E;
  - F_theta, the residual R = F_theta / Q_A and its factorization;
  - for the three lines of R (the quadratic factor splits over Q(i, sqrt(5))): theta-invariance,
    membership in A, and the vertices of the triangle (number of lines of A through them,
    whether they are singular points of the foliation).
Output: residual_exact.txt.  Runtime about ten seconds.
"""
import json, os
import sympy as sp
from sympy.polys.matrices import DomainMatrix

HERE = os.path.dirname(os.path.abspath(__file__))
x, y, z = sp.symbols('x y z')
LOG = []


def out(*a):
    s = ' '.join(str(t) for t in a); print(s, flush=True); LOG.append(s)


def load(poly='x^2 + 2*x + 2'):
    for line in open(os.path.join(HERE, '..', 'results', 'realizable_X41.jsonl')):
        d = json.loads(line)
        if d.get('comps') == [poly]:
            return d['lines']
    raise SystemExit('class not found')


def coeffs(l):
    P = sp.Poly(l, x, y, z)
    return [P.coeff_monomial(m) for m in (x, y, z)]


def proportional(u, v):
    return all(sp.simplify(u[i] * v[j] - u[j] * v[i]) == 0 for i in range(3) for j in range(i + 1, 3))


def meet(l1, l2):
    u, v = coeffs(l1), coeffs(l2)
    return [sp.simplify(u[1] * v[2] - u[2] * v[1]), sp.simplify(u[2] * v[0] - u[0] * v[2]),
            sp.simplify(u[0] * v[1] - u[1] * v[0])]


def main():
    K = sp.QQ_I
    t = -1 + sp.I
    conv = lambda s: K.from_sympy(sp.expand(sp.sympify(s.replace('^', '**')).subs(sp.Symbol('x'), t)))
    lines = [tuple(conv(c) for c in l) for l in load()]
    q = 6
    mons = [(i, j, q - i - j) for i in range(q + 1) for j in range(q + 1 - i)]
    nm = len(mons)
    rows = []
    for (a, b, c) in lines:
        cands = [(b, -a, K.zero), (c, K.zero, -a), (K.zero, c, -b)]
        cands = [v for v in cands if any(w != K.zero for w in v)]
        P1 = cands[0]
        P2 = next(v for v in cands[1:] if (P1[1] * v[2] - P1[2] * v[1], P1[2] * v[0] - P1[0] * v[2],
                                           P1[0] * v[1] - P1[1] * v[0]) != (K.zero,) * 3)
        for s in range(q + 1):          # theta(alpha) restricted to the line vanishes at q+1 points
            P = tuple(P1[k] + K.convert(s) * P2[k] for k in range(3))
            ev = [P[0] ** e[0] * P[1] ** e[1] * P[2] ** e[2] for e in mons]
            rows.append([co * ev[k] for co in (a, b, c) for k in range(nm)])
    N = DomainMatrix(rows, (len(rows), 3 * nm), K).nullspace().to_Matrix()
    out('dim D(A)_6 =', N.rows, '(21 = dim S_5 E, so dim D_0(A)_6 =', N.rows - 21, ')')
    assert N.rows == 22
    mon = [x ** e[0] * y ** e[1] * z ** e[2] for e in mons]
    for r in range(N.rows):
        v = [N[r, c] for c in range(3 * nm)]
        th = [sp.expand(sum(v[i * nm + k] * mon[k] for k in range(nm))) for i in range(3)]
        if sp.expand(th[0] * y - th[1] * x) != 0 or sp.expand(th[0] * z - th[2] * x) != 0:
            break
    D = lambda h: sp.expand(th[0] * sp.diff(h, x) + th[1] * sp.diff(h, y) + th[2] * sp.diff(h, z))
    tt = [D(c) for c in th]
    F = sp.Poly(sp.Matrix([[x, y, z], th, tt]).det(method='berkowitz'), x, y, z, domain=K)
    Q = sp.Poly(1, x, y, z, domain=K)
    for (a, b, c) in lines:
        Q = Q * sp.Poly(K.to_sympy(a) * x + K.to_sympy(b) * y + K.to_sympy(c) * z, x, y, z, domain=K)
    R, rem = sp.div(F, Q)
    assert rem.is_zero, 'Q_A does not divide F_theta'
    fl = sp.factor_list(R.as_expr(), x, y, z, gaussian=True)
    out('R = const *', ' * '.join(f'({g})' + (f'^{e}' if e > 1 else '') for g, e in fl[1]))
    lin = [g for g, e in fl[1] if sp.Poly(g, x, y, z).total_degree() == 1]
    quad = [g for g, e in fl[1] if sp.Poly(g, x, y, z).total_degree() == 2]
    assert len(lin) == 1 and len(quad) == 1
    H = sp.hessian(quad[0], (x, y, z))
    out('quadratic factor: det Hessian =', sp.expand(H.det()), '(singular conic, irreducible over Q(i))')
    split = sp.factor(quad[0], extension=[sp.I, sp.sqrt(5)])
    out('over Q(i, sqrt 5):', split)
    M = [f for f in sp.Mul.make_args(split) if sp.Poly(f, x, y, z).total_degree() == 1]
    assert len(M) == 2
    L3 = {'L': lin[0], 'M1': M[0], 'M2': M[1]}
    Aforms = [sp.expand(K.to_sympy(a) * x + K.to_sympy(b) * y + K.to_sympy(c) * z) for (a, b, c) in lines]
    s = sp.Symbol('s')
    for name, l in L3.items():
        v = coeffs(l)
        pts = [c for c in ([v[1], -v[0], 0], [v[2], 0, -v[0]], [0, v[2], -v[1]]) if any(sp.simplify(w) != 0 for w in c)]
        P = [pts[0][k] + s * pts[1][k] for k in range(3)]
        inv = sp.simplify(sp.expand(D(l).subs({x: P[0], y: P[1], z: P[2]}, simultaneous=True))) == 0
        inA = any(proportional(v, coeffs(a)) for a in Aforms)
        out(f'{name} = {l}:  theta-invariant: {inv};  line of A: {inA}')
    for n1, n2 in (('M1', 'M2'), ('L', 'M1'), ('L', 'M2')):
        p = meet(L3[n1], L3[n2])
        sub = {x: p[0], y: p[1], z: p[2]}
        onA = sum(1 for a in Aforms if sp.simplify(a.subs(sub, simultaneous=True)) == 0)
        thp = [sp.simplify(c.subs(sub, simultaneous=True)) for c in th]
        sing = all(sp.simplify(thp[i] * p[j] - thp[j] * p[i]) == 0 for i in range(3) for j in range(i + 1, 3))
        out(f'{n1} meets {n2} at {p}:  lines of A through it: {onA};  singular point of the foliation: {sing}')
    out('RESIDUAL COMPUTED EXACTLY')
    open(os.path.join(HERE, 'residual_exact.txt'), 'w').write('\n'.join(LOG) + '\n')


if __name__ == '__main__':
    main()


==> anc/local/residual_exact.txt <==
dim D(A)_6 = 22 (21 = dim S_5 E, so dim D_0(A)_6 = 1 )
R = const * (x + y*(1 - I) + 2*z) * (x**2 + 2*x*y/3 + 2*y**2/3)
quadratic factor: det Hessian = 0 (singular conic, irreducible over Q(i))
over Q(i, sqrt 5): (x + y*(1/3 - sqrt(5)*I/3))*(x + y*(1/3 + sqrt(5)*I/3))
L = x + y*(1 - I) + 2*z:  theta-invariant: True;  line of A: False
M1 = x + y*(1/3 - sqrt(5)*I/3):  theta-invariant: False;  line of A: False
M2 = x + y*(1/3 + sqrt(5)*I/3):  theta-invariant: False;  line of A: False
M1 meets M2 at [0, 0, 2*sqrt(5)*I/3]:  lines of A through it: 3;  singular point of the foliation: True
L meets M1 at [-2/3 + 2*sqrt(5)*I/3, 2, -2/3 - sqrt(5)*I/3 + I]:  lines of A through it: 0;  singular point of the foliation: True
L meets M2 at [-2/3 - 2*sqrt(5)*I/3, 2, -2/3 + sqrt(5)*I/3 + I]:  lines of A through it: 0;  singular point of the foliation: True
RESIDUAL COMPUTED EXACTLY


==> anc/local/thirteen.py <==
"""Examples for Question 8.2 with 13 lines (s = 5), in exact arithmetic.

For A = A(H3) (over Q(sqrt 5)) and A = A(G(4,1,3)) (over Q(i)), both with 15 lines:
  - the multiplicities t_r and dim D_0(A)_q for q <= 9 (freeness with exponents (5, 9));
  - for every pair of lines meeting in a double point, the 13-line arrangement B obtained by
    deleting the pair: max r_H, X, nu = c_2 - 35, and dim D_0(B)_q for q <= 5.
A critical non-free 13-line arrangement is a 5-candidate (r_H <= 6) with mdr = 5 and nu >= 1.
The degree-5 derivation of A is tangent to all 15 lines, so the two deleted lines are invariant
for the canonical foliation of B as soon as dim D_0(B)_5 = 1.
Output: thirteen.txt.
"""
import os, itertools
import sympy as sp
from sympy.polys.matrices import DomainMatrix

HERE = os.path.dirname(os.path.abspath(__file__))
LOG = []


def out(*a):
    s = ' '.join(str(t) for t in a); print(s, flush=True); LOG.append(s)


def norm(v, K):
    piv = next(w for w in v if w != K.zero)
    return tuple(K.quo(w, piv) for w in v)


def cross(u, v):
    return (u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0])


def lattice(lines, K):
    pts = {}
    for i, j in itertools.combinations(range(len(lines)), 2):
        p = norm(cross(lines[i], lines[j]), K)
        pts.setdefault(p, set()).update((i, j))
    return pts


def dimD0(lines, q, K):
    mons = [(i, j, q - i - j) for i in range(q + 1) for j in range(q + 1 - i)]
    nm = len(mons)
    rows = []
    for (a, b, c) in lines:
        cands = [(b, -a, K.zero), (c, K.zero, -a), (K.zero, c, -b)]
        cands = [v for v in cands if any(w != K.zero for w in v)]
        P1 = cands[0]
        P2 = next(v for v in cands[1:] if cross(P1, v) != (K.zero,) * 3)
        for s in range(q + 1):
            P = tuple(P1[k] + K.convert(s) * P2[k] for k in range(3))
            ev = [P[0] ** e[0] * P[1] ** e[1] * P[2] ** e[2] for e in mons]
            rows.append([co * ev[k] for co in (a, b, c) for k in range(nm)])
    rank = DomainMatrix(rows, (len(rows), 3 * nm), K).rank()
    dimD = 3 * nm - rank
    return dimD - (q * (q + 1) // 2)          # D(A)_q = S_{q-1} E + D_0(A)_q


def study(name, lines, K):
    pts = lattice(lines, K)
    t = {}
    for p, S in pts.items():
        t[len(S)] = t.get(len(S), 0) + 1
    out(f'{name}: {len(lines)} lines, t_r = {dict(sorted(t.items()))}')
    dims = [dimD0(lines, q, K) for q in range(10)]
    out(f'  dim D_0(A)_q, q = 0..9: {dims}')
    doubles = [tuple(sorted(S)) for S in pts.values() if len(S) == 2]
    seen = set()
    for (i, j) in doubles:
        B = [l for k, l in enumerate(lines) if k not in (i, j)]
        P = lattice(B, K)
        rH = [sum(1 for S in P.values() if k in S) for k in range(len(B))]
        X = sum((len(S) - 1) * (len(S) - 2) // 2 for S in P.values())
        nu = (66 - X) - 35
        d = [dimD0(B, q, K) for q in range(6)]
        key = (max(rH), X, tuple(d))
        if key in seen:
            continue
        seen.add(key)
        crit = max(rH) <= 6 and d[4] == 0 and d[5] >= 1
        out(f'  delete lines {i},{j} (double point): max r_H = {max(rH)}, X = {X}, nu = {nu}, '
            f'dim D_0(B)_q (q=0..5) = {d}  -> critical 5-candidate: {crit}, non-free: {nu >= 1}, '
            f'canonical foliation = that of A: {d[5] == 1}')
    out(f'  ({len(doubles)} double points; distinct outcomes listed once)')


def main():
    # A(H3) over Q(sqrt 5): normals e_i and the cyclic permutations of (tau, +-1, +-1/tau)
    r5 = sp.sqrt(5)
    K = sp.QQ.algebraic_field(r5)
    tau = (1 + r5) / 2
    base = [(tau, 1, 1 / tau), (tau, 1, -1 / tau), (tau, -1, 1 / tau), (tau, -1, -1 / tau)]
    H3 = [(1, 0, 0), (0, 1, 0), (0, 0, 1)]
    for v in base:
        for k in range(3):
            H3.append(tuple(v[(m - k) % 3] for m in range(3)))
    H3 = [tuple(K.from_sympy(sp.nsimplify(c)) for c in v) for v in H3]
    study('A(H3)', H3, K)
    # A(G(4,1,3)) over Q(i): xyz (x^4 - y^4)(y^4 - z^4)(z^4 - x^4)
    K = sp.QQ_I
    G = [(1, 0, 0), (0, 1, 0), (0, 0, 1)]
    for a in range(4):
        w = sp.I ** a
        G += [(1, -w, 0), (0, 1, -w), (-w, 0, 1)]
    G = [tuple(K.from_sympy(sp.expand(c)) for c in v) for v in G]
    study('A(G(4,1,3))', G, K)
    out('THIRTEEN-LINE EXAMPLES COMPUTED EXACTLY')
    open(os.path.join(HERE, 'thirteen.txt'), 'w').write('\n'.join(LOG) + '\n')


if __name__ == '__main__':
    main()


==> anc/local/thirteen.txt <==
A(H3): 15 lines, t_r = {2: 15, 3: 10, 5: 6}
  dim D_0(A)_q, q = 0..9: [0, 0, 0, 0, 0, 1, 3, 6, 10, 16]
  delete lines 0,1 (double point): max r_H = 6, X = 30, nu = 1, dim D_0(B)_q (q=0..5) = [0, 0, 0, 0, 0, 1]  -> critical 5-candidate: True, non-free: True, canonical foliation = that of A: True
  (15 double points; distinct outcomes listed once)
A(G(4,1,3)): 15 lines, t_r = {2: 12, 3: 16, 6: 3}
  dim D_0(A)_q, q = 0..9: [0, 0, 0, 0, 0, 1, 3, 6, 10, 16]
  delete lines 0,4 (double point): max r_H = 6, X = 30, nu = 1, dim D_0(B)_q (q=0..5) = [0, 0, 0, 0, 0, 1]  -> critical 5-candidate: True, non-free: True, canonical foliation = that of A: True
  (12 double points; distinct outcomes listed once)
THIRTEEN-LINE EXAMPLES COMPUTED EXACTLY


==> anc/local/typeS.py <==
import sympy as sp
u, v = sp.symbols('u v')
def D_over_u(f, g):
    fu, fv, gu, gv = [sp.diff(h, w) for h in (f, g) for w in (u, v)]
    return sp.expand(u*f**2*gu + f*g*gv - f**2*g - u*f*g*fu - g**2*fv)
def initial(expr, deg):
    P = sp.Poly(expr, u, v)
    return sp.expand(sum(c*u**i*v**j for (i, j), c in P.terms() if i + j == deg))
# generic quadratic/cubic coefficients
q = {k: sp.Symbol(k) for k in 'f20 f11 f02 g20 g11 g02 f30 f21 f12 f03 g30 g21 g12 g03'.split()}
f2 = q['f20']*u**2 + q['f11']*u*v + q['f02']*v**2
g2 = q['g20']*u**2 + q['g11']*u*v + q['g02']*v**2
f3 = q['f30']*u**3 + q['f21']*u**2*v + q['f12']*u*v**2 + q['f03']*v**3
g3 = q['g30']*u**3 + q['g21']*u**2*v + q['g12']*u*v**2 + q['g03']*v**3
a, b, c, d, mu = sp.symbols('a b c d mu')
# rank-1 linear parts (a,b) and (c,d) proportional: cases
cases = {
 'f-lin=(a,b), g-lin=mu*(a,b)': (a*u + b*v, mu*(a*u + b*v)),
 'f-lin=0, g-lin=(c,d)': (sp.Integer(0), c*u + d*v),
}
for name, (fl, gl) in cases.items():
    f = fl + f2 + f3; g = gl + g2 + g3
    D = D_over_u(f, g)
    print(name)
    for k in (0, 1, 2, 3):
        print('   in_%d:' % k, sp.factor(initial(D, k)))


==> anc/local/typeS.txt <==
f-lin=(a,b), g-lin=mu*(a,b)
   in_0: 0
   in_1: 0
   in_2: 0
   in_3: -mu*(a*u + b*v)*(a**2*u**2 + 2*a*b*u*v + 2*a*f02*mu*u*v + a*f11*mu*u**2 - 2*a*g02*u*v - a*g11*u**2 + b**2*v**2 + b*f02*mu*v**2 - b*f20*mu*u**2 - b*g02*v**2 + b*g20*u**2)
f-lin=0, g-lin=(c,d)
   in_0: 0
   in_1: 0
   in_2: 0
   in_3: -(c*u + d*v)*(2*c*f02*u*v + c*f11*u**2 + d*f02*v**2 - d*f20*u**2)


==> anc/local/typeS_A.py <==
import sympy as sp
u, v = sp.symbols('u v')
def D_over_u(f, g):
    fu, fv, gu, gv = [sp.diff(h, w) for h in (f, g) for w in (u, v)]
    return sp.expand(u*f**2*gu + f*g*gv - f**2*g - u*f*g*fu - g**2*fv)
def initial(expr, deg):
    P = sp.Poly(expr, u, v)
    return sp.expand(sum(c*u**i*v**j for (i, j), c in P.terms() if i + j == deg))
S = lambda n: sp.Symbol(n)
q2 = lambda p: S(p+'20')*u**2 + S(p+'11')*u*v + S(p+'02')*v**2
q3 = lambda p: sum(S(f'{p}{i}{3-i}')*u**i*v**(3-i) for i in range(4))
mu = S('mu')
# Case A, tangent line not H: after shear f-lin = v ; g-lin = mu*v.  I_Z = (f, g - mu f); gamma: f = 0.
for tang, flin in (('tangent v=0 (not H)', v), ('tangent u=0 (= H)', u)):
    f = flin + q2('f') + q3('f'); g = mu*flin + q2('g') + q3('g')
    D = D_over_u(f, g); i3 = initial(D, 3)
    h = sp.expand(g - mu*f)          # no linear part
    t = sp.Symbol('t')
    if flin == v:   # gamma: f=0 -> v = phi(u)
        phi = sp.Symbol('p2')*t**2 + sp.Symbol('p3')*t**3
        eqs = sp.Poly(sp.expand(f.subs({u: t, v: phi})), t).all_coeffs()[::-1]
        sol = sp.solve([eqs[2], eqs[3]], [sp.Symbol('p2'), sp.Symbol('p3')], dict=True)[0]
        hg = sp.expand(h.subs({u: t, v: phi}).subs(sol))
    else:           # gamma: f=0 -> u = phi(v)
        phi = sp.Symbol('p2')*t**2 + sp.Symbol('p3')*t**3
        eqs = sp.Poly(sp.expand(f.subs({v: t, u: phi})), t).all_coeffs()[::-1]
        sol = sp.solve([eqs[2], eqs[3]], [sp.Symbol('p2'), sp.Symbol('p3')], dict=True)[0]
        hg = sp.expand(h.subs({v: t, u: phi}).subs(sol))
    c2 = sp.Poly(hg, t).coeff_monomial(t**2)
    print(tang, ': length>=3 iff', sp.factor(c2), '= 0')
    print('   in_3 =', sp.factor(i3))
    # impose c2 = 0 by solving for one coefficient
    var = [x for x in c2.free_symbols if x.name.startswith('g')][0]
    s0 = sp.solve(c2, var)
    for val in s0:
        print('   with length>=3 (', var, '=', val, '): in_3 =', sp.factor(i3.subs(var, val)))


==> anc/local/typeS_A.txt <==
tangent v=0 (not H) : length>=3 iff -f20*mu + g20 = 0
   in_3 = mu*v*(-f02*mu*v**2 + f20*mu*u**2 + g02*v**2 - g20*u**2 - v**2)
   with length>=3 ( g20 = f20*mu ): in_3 = -mu*v**3*(f02*mu - g02 + 1)
tangent u=0 (= H) : length>=3 iff -f02*mu + g02 = 0
   in_3 = -mu*u**2*(2*f02*mu*v + f11*mu*u - 2*g02*v - g11*u + u)
   with length>=3 ( g02 = f02*mu ): in_3 = -mu*u**3*(f11*mu - g11 + 1)


==> anc/local/verify_all.py <==
"""Consolidated, reproducible verification of the computer-assisted local statements used for 15 lines (s = 6).

Conventions.  Local coordinates (x, y) at a point P = 0 of the residual line ell = {x = 0}.  X = A d_x + B d_y is the
dehomogenized minimal derivation; D = A^2 B_x - B^2 A_y + A B (B_y - A_x) is the affine inflection polynomial
(= F_theta(x, y, 1)).  R = ell^3 means D = Q_loc * x^3 * U with U(P) != 0, where Q_loc is the product of the lines
of A through P (which contains x in case (a)).  Jet coefficients: a{i}_{j} is the coefficient of x^i y^j of a.
'Pure' coefficients are those with i = 0 (restriction to ell).

Exactness (Lemma A.1 of the article).  Frame coefficients are generic up to total degree N.  In frames where both
components of X lie in m^2 (vertex frames) they are then known up to degree N + 1, and every coefficient of D of total
degree <= N + 4 is exact ('m2').  When a component only lies in m (type S and type O frames) the bound is N + 1 ('m').
Moreover the series are truncated to the box  x-degree <= KX, y-degree <= M, and D involves one derivative, so a
coefficient (i, j) of D is exact only if i <= KX - 1 and j <= M - 1.  Every coefficient of D that is read goes through
ex(), which asserts both conditions.

Each check is an *inductive step*: assuming the lower pure coefficients vanish, the first equation containing the
next pure coefficient is K * coeff with K a nonzero constant (or a product of factors nonzero under the stated
hypotheses).  Slopes of the lines of A through P are normalized to 0, 1 and kept symbolic (s3, s4, ...) otherwise.
"""
import sys, time, itertools
sys.path.insert(0, __file__.rsplit('/', 1)[0])
import sympy as sp, flint
from fengine import Ring, Ser, inflection

LOG = []
def out(*a):
    s = ' '.join(str(t) for t in a); print(s, flush=True); LOG.append(s)

def ring_and_jets(N, KX, M, jetspec, params, zero=()):
    names = list(params) + [f'{p}{i}_{d - i}' for p, st in jetspec for d in range(st, N + 1) for i in range(d + 1) if i <= KX]
    R = Ring(names)
    J = {}
    for p, st in jetspec:
        J[p] = Ser(R, {(i, d - i): R.g[f'{p}{i}_{d - i}'] for d in range(st, N + 1) for i in range(d + 1)
                       if i <= KX and f'{p}{i}_{d - i}' not in zero}, KX, M)
    x = Ser(R, {(1, 0): R.one}, KX, M); y = Ser(R, {(0, 1): R.one}, KX, M); one = Ser(R, {(0, 0): R.one}, KX, M)
    return R, J, x, y, one

EXACT = {'m2': 4, 'm': 1}
NREAD = [0]
def ex(D, i, j, N, kind):
    """coefficient of x^i y^j of D, asserting that it is exact (Lemma A.1 and box truncation)"""
    assert i + j <= N + EXACT[kind], (i, j, N, kind)
    assert i <= D.KX - 1 and j <= D.M - 1, (i, j, D.KX, D.M)
    NREAD[0] += 1
    return D.c(i, j)

def S(f, R):
    return sp.sympify(str(f), locals={n: sp.Symbol(n) for n in R.names})

def part(T, i):
    return Ser(T.R, {k: v for k, v in T.d.items() if k[0] == i}, T.KX, T.M)

def lines_product(R, x, y, one, slopes):
    Q = one
    for t in slopes:
        Q = Q * (y - (x.scale(R.g[t]) if isinstance(t, str) else x.scale(R.const(t))))
    return Q

def expect_linear(expr, var, label, nonzero_note='', allow=()):
    """assert expr == K*var with K free of jet variables; return factored K"""
    expr = sp.expand(expr)
    K = sp.expand(sp.diff(expr, var))
    rest = sp.expand(expr - K * var)
    jetvars = [s for s in K.free_symbols if '_' in s.name and s.name not in allow]
    ok = (rest == 0) and not jetvars and K != 0
    out(f'  [{"OK" if ok else "FAIL"}] {label}: coefficient = ({sp.factor(K)}) * {var}' + (f'   {nonzero_note}' if nonzero_note else '')
        + ('' if rest == 0 else f'   REST={str(rest)[:120]}'))
    assert ok, label
    return sp.factor(K)

def expect_equal(expr, expected, label):
    """assert that a printed coefficient equals the value stated in the article"""
    ok = sp.expand(expr - expected) == 0
    out(f'  [{"OK" if ok else "FAIL"}] {label} = {sp.factor(expr)}')
    assert ok, label

def sym(*names):
    return [sp.Symbol(n) for n in names]

# ---------------------------------------------------------------- case (a): ell = H in A
def vertex_a(m, N, mode, zero):
    """vertex of multiplicity m (H = {x=0} and m-1 lines y = t x), mu-branch a = x+..., b = mu a + c.
    mode 'gen' (P != p0): exact first Riccati  delta a0 = -b0 y^(m-2) (m y + (m-1) delta), id = 1/delta;
    mode 'p0': b0 = 0."""
    slopes = [0, 1] + [f's{k}' for k in range(3, m)]
    slopes = slopes[:m - 1]
    KX, M = 5, N + m + 2
    R, J, x, y, one = ring_and_jets(N, KX, M, [('a', 2), ('c', 2)], ['mu', 'id'] + [s for s in slopes if isinstance(s, str)], zero)
    mu, idl = R.g['mu'], R.g['id']
    Q = lines_product(R, x, y, one, slopes) * x
    a = x + J['a']; c = J['c']; b = a.scale(mu) + c
    if mode == 'p0':
        b = b - part(b, 0)
    else:
        ym = one
        for _ in range(m - 2): ym = ym * y
        w = ym * (y.scale(idl * m) + one.scale(R.const(m - 1)))
        inv = one; term = one
        for _ in range(M): term = term * w.scale(-mu); inv = inv + term
        a = a - part(a, 0) + (part(c, 0) * w * inv).scale(R.const(-1)); b = a.scale(mu) + c
    A = a * x + b * Q.dy(); B = a * y - b * Q.dx()
    return R, inflection(A, B)

def check_a_gen():
    out('(a) vertex P != p0, mu-branch: c0_j = 0 for 2 <= j <= m-2  (so l_P >= m-1 > m-2: impossible)')
    for m in range(3, 8):
        if m - 2 < 2:
            out(f'  m={m}: c in m^2 already gives l_P >= 2 > m-2 = {m - 2}: impossible'); continue
        for j in range(2, m - 1):
            N = j + m - 2
            R, D = vertex_a(m, N, 'gen', {f'c0_{i}' for i in range(2, j)})
            assert 3 + j + m - 1 <= N + 4
            expect_linear(S(ex(D, 3, j + m - 1, N, 'm2'), R), sp.Symbol(f'c0_{j}'), f'm={m}, j={j}, coeff x^3 y^{j + m - 1}')

def check_a_p0():
    out('(a) vertex at p0 (b0 = 0), m >= 3, mu-branch: a0_j = 0 for 2 <= j <= 4  (so l >= 5, ord_p0 t >= 6)')
    for m in range(3, 8):
        for j in range(2, 5):
            N = j + m - 2
            R, D = vertex_a(m, N, 'p0', {f'a0_{i}' for i in range(2, j)})
            expect_linear(S(ex(D, 3, j + m - 1, N, 'm2'), R), sp.Symbol(f'a0_{j}'), f'm={m}, j={j}, coeff x^3 y^{j + m - 1}', '(mu != 0)')

def check_a_typeS_low():
    out('(a) type S on H = {x=0}: X = (a x, b); low-order coefficients for general linear parts')
    N = 3; KX, M = 5, 6
    R, J, x, y, one = ring_and_jets(N, KX, M, [('a', 1), ('b', 1)], ['mu'])
    D = inflection(J['a'] * x, J['b'])
    a01, a10, b01, b10 = sym('a0_1', 'a1_0', 'b0_1', 'b1_0')
    Delta = a01 * b10 - a10 * b01
    expect_equal(S(ex(D, 2, 1, N, 'm'), R), -b01 * Delta, 'coeff x^2 y^1 (article: -b01*Delta)')
    expect_equal(S(ex(D, 3, 0, N, 'm'), R), -b10 * Delta, 'coeff x^3 y^0 (article: -b10*Delta)')
    e = S(ex(D, 4, 0, N, 'm'), R)
    expect_equal(e.subs({b10: 0, b01: 0}), 0, 'coeff x^4 y^0 lies in (b10, b01): its value at b10 = b01 = 0')
    out('    (coeff x^4 y^0 =', sp.factor(e), ')')
    # exactness: X has linear part, coefficients of total degree <= N + 1 = 4 are exact

def check_a_typeS_p0():
    out('(a) type S at p0: b = x + c, a = al x + ..., p0-relation b0 = y a0 (c0_j = a0_{j-1}); a0_j = 0 for j <= 7')
    for j in range(2, 8):
        N = j + 1; KX, M = 5, N + 3
        R, J, x, y, one = ring_and_jets(N, KX, M, [('a', 2), ('c', 2)], ['al'], {f'a0_{i}' for i in range(2, j)} | {f'c0_{i}' for i in range(2, N + 1)})
        a = J['a'] + x.scale(R.g['al'])
        c = J['c'] + y * part(a, 0)          # c0 = y * a0
        b = x + c
        D = inflection(a * x, b)
        assert 3 + j - 1 <= N + 1
        expect_linear(S(ex(D, 3, j - 1, N, 'm'), R), sp.Symbol(f'a0_{j}'), f'j={j}, coeff x^3 y^{j - 1}')


def check_a_p0_double_B():
    out('(a) double point at p0 (H and y = 0), branch a in m^2, b = x + c, b0 = 0: a0_j = 0 for j <= 7 (so l >= 8: impossible)')
    for j in range(2, 8):
        N = j + 1; KX, M = 5, N + 4
        R, J, x, y, one = ring_and_jets(N, KX, M, [('a', 2), ('c', 2)], ['mu'], {f'a0_{i}' for i in range(2, j)})
        Q = (y * x)
        a = J['a']; b = x + J['c']; b = b - part(b, 0)
        A = a * x + b * Q.dy(); B = a * y - b * Q.dx()
        D = inflection(A, B)
        assert 3 + j + 1 <= N + 4
        expect_linear(S(ex(D, 3, j + 1, N, 'm2'), R), sp.Symbol(f'a0_{j}'), f'j={j}, coeff x^3 y^{j + 1}')

# ---------------------------------------------------------------- case (c): ell non-invariant
def check_c_typeS():
    out('(c) type S (H = {y=0}), X = a d_x + b y d_y:  low-order normalization, then a0_j = c0_j = 0 for j <= 7')
    N = 3; KX, M = 4, 6
    R, J, x, y, one = ring_and_jets(N, KX, M, [('a', 1), ('b', 1)], ['mu'])
    D = inflection(J['a'], y * J['b'])
    a01, a10, a20, b01, b10, b20 = sym('a0_1', 'a1_0', 'a2_0', 'b0_1', 'b1_0', 'b2_0')
    expect_equal(S(ex(D, 1, 2, N, 'm'), R), a10 * (a01 * b10 - a10 * b01), 'coeff x^1 y^2 (article)')
    expect_equal(S(ex(D, 2, 2, N, 'm'), R), 3 * a10 * (a01 * b20 - a20 * b01 + b01 * b10), 'coeff x^2 y^2 (article)')
    expect_equal(S(ex(D, 3, 1, N, 'm'), R), a10 * (a10 * b20 - a20 * b10 + b10**2), 'coeff x^3 y^1 (article)')
    for j in range(2, 8):
        N = j + 2; KX, M = 4, N + 3
        zero = {f'a0_{i}' for i in range(2, j)} | {f'c0_{i}' for i in range(2, j)}
        R, J, x, y, one = ring_and_jets(N, KX, M, [('a', 2), ('c', 2)], ['mu'], zero)
        a = x + J['a']; b = a.scale(R.g['mu']) + J['c']
        D = inflection(a, y * b)
        assert 2 + j + 1 <= N + 1
        expect_linear(S(ex(D, 1, j + 1, N, 'm'), R), sp.Symbol(f'c0_{j}'), f'j={j}, coeff x y^{j + 1}')
        expect_linear(S(ex(D, 2, j + 1, N, 'm'), R).subs(sp.Symbol(f'c0_{j}'), 0), sp.Symbol(f'a0_{j}'),
                      f'j={j}, coeff x^2 y^{j + 1} (c0_{j}=0)', '(c20 + mu^2 != 0 is the nondegeneracy)', allow=('c2_0',))

def check_c_typeO():
    out('(c) type O, saddle-node A = x + O(2), B = O(2), b02 = 0, b20 = 1 (in_3 = x^3): A0 = 0 to order 7')
    for j in range(2, 8):
        N = j + 2; KX, M = 4, N + 3
        zero = {f'a0_{i}' for i in range(2, j)} | {f'c0_{i}' for i in range(2, j)} | {'c2_0', 'c0_2'}
        R, J, x, y, one = ring_and_jets(N, KX, M, [('a', 2), ('c', 2)], ['mu'], zero)
        A = x + J['a']; B = J['c'] + x * x
        D = inflection(A, B)
        if j >= 3:
            expect_linear(S(ex(D, 1, j, N, 'm'), R), sp.Symbol(f'c0_{j}'), f'j={j}, coeff x y^{j}')
        expect_linear(S(ex(D, 2, j, N, 'm'), R).subs(sp.Symbol(f'c0_{j}'), 0), sp.Symbol(f'a0_{j}'), f'j={j}, coeff x^2 y^{j}')
    out('(c) type O, nilpotent: by hand (c = -b from E1, c = (p-2) b from E0); see article')

def vertex_c(m, N, branch, zero, slopes):
    KX, M = 4, N + m + 2
    params = ['mu'] + [s for s in slopes if isinstance(s, str)]
    R, J, x, y, one = ring_and_jets(N, KX, M, [('a', 2), ('c', 2)], params, zero)
    Q = lines_product(R, x, y, one, slopes)
    if branch == 'mu':
        a = x + J['a']; b = a.scale(R.g['mu']) + J['c']
    else:
        a = J['a']; b = x + J['c']
    return R, inflection(a * x + b * Q.dy(), a * y - b * Q.dx())

def check_c_vertices():
    out('(c) vertex m = 2 (slopes 0, 1): both branches, pure coefficients vanish to order 7')
    for branch in ('mu', 'B'):
        for j in range(2, 8):
            N = j + 1
            zero = {f'a0_{i}' for i in range(2, j)} | {f'c0_{i}' for i in range(2, j)}
            R, D = vertex_c(2, N, branch, zero, [0, 1])
            e1 = S(ex(D, 1, j + 3, N, 'm2'), R); e2 = S(ex(D, 2, j + 2, N, 'm2'), R)
            assert 1 + j + 3 <= N + 4
            if branch == 'mu':
                expect_linear(e1, sp.Symbol(f'c0_{j}'), f'mu j={j}, coeff x y^{j + 3}', '(mu != 0)')
                expect_linear(e2.subs(sp.Symbol(f'c0_{j}'), 0), sp.Symbol(f'a0_{j}'), f'mu j={j}, coeff x^2 y^{j + 2}', '(nondeg: mu(mu^2-1) != 0)')
            else:
                expect_linear(e1, sp.Symbol(f'a0_{j}'), f'B j={j}, coeff x y^{j + 3}')
                expect_linear(e2.subs(sp.Symbol(f'a0_{j}'), 0), sp.Symbol(f'c0_{j}'), f'B j={j}, coeff x^2 y^{j + 2}')
    out('(c) vertex m = 3 (slopes 0, 1, s3): branch equations at a0_2, then vanishing to order 5 when a0_2 = 0')
    N = 5
    R, D = vertex_c(3, N, 'mu', set(), [0, 1, 's3'])
    sub = {}
    mu, a02, c02s = sym('mu', 'a0_2', 'c0_2')
    e = S(ex(D, 2, 5, N, 'm2'), R)
    expect_equal(e, -9 * (2 * mu * a02 + c02s), 'coeff x^2 y^5 (article: c0_2 = -2 mu a0_2)')
    c02 = sp.solve(e, c02s)[0]
    expect_equal(S(ex(D, 1, 7, N, 'm2'), R).subs(c02s, c02), 6 * mu * a02 * (2 * a02 - 3 * mu),
                 'coeff x^1 y^7, c0_2 eliminated (article: multiple of a0_2 (2 a0_2 - 3 mu))')
    expect_equal(S(ex(D, 0, 9, N, 'm2'), R).subs(c02s, c02), 6 * mu * a02**2 * (a02 + 3 * mu),
                 'coeff x^0 y^9, c0_2 eliminated (article: multiple of a0_2^2 (a0_2 + 3 mu))')
    for j in range(3, 6):
        N = j + 4
        zero = {f'a0_{i}' for i in range(2, j)} | {f'c0_{i}' for i in range(2, j)}
        R, D = vertex_c(3, N, 'mu', zero, [0, 1, 's3'])
        e = S(ex(D, 2, j + 3, N, 'm2'), R); out(f'  j={j}: coeff x^2 y^{j + 3} =', sp.factor(e))
        cj = sp.solve(e, sp.Symbol(f'c0_{j}'))[0]
        e1 = S(ex(D, 1, j + 5, N, 'm2'), R).subs(sp.Symbol(f'c0_{j}'), cj)
        assert 1 + j + 5 <= N + 4
        expect_linear(e1, sp.Symbol(f'a0_{j}'), f'j={j}, coeff x y^{j + 5} (c0_{j} eliminated)')
    out('(c) vertex m = 4 (slopes 0, 1, s3, s4): a0_2 = 0 forced; then c0_2 = 0 and c0_3 proportional to mu a0_3')
    N = 6
    R, D = vertex_c(4, N, 'mu', set(), [0, 1, 's3', 's4'])
    mu, a02, c02s, a03, c03 = sym('mu', 'a0_2', 'c0_2', 'a0_3', 'c0_3')
    e = S(ex(D, 2, 6, N, 'm2'), R)
    expect_equal(e, -4 * (9 * mu * a02 + 4 * c02s), 'coeff x^2 y^6 (article: c0_2 = -9/4 mu a0_2)')
    c02 = sp.solve(e, c02s)[0]
    expect_equal(S(ex(D, 1, 8, N, 'm2'), R).subs(c02s, c02), 27 * mu * a02**2, 'coeff x y^8, c0_2 eliminated (article: 27 mu a0_2^2)')
    N = 5
    R, D = vertex_c(4, N, 'mu', {'a0_2', 'c0_2'}, [0, 1, 's3', 's4'])
    expect_equal(S(ex(D, 2, 7, N, 'm2'), R), -4 * (9 * mu * a03 + 5 * c03), 'a0_2 = c0_2 = 0: coeff x^2 y^7 (article: c0_3 = -9/5 mu a0_3)')
    R2, D2 = vertex_c(4, 6, 'mu', {'a0_2'}, [0, 1, 's3', 's4'])
    expect_equal(S(ex(D2, 2, 6, 6, 'm2'), R2), -16 * c02s, 'a0_2 = 0: coeff x^2 y^6 (so c0_2 = 0)')

# ---------------------------------------------------------------- R = L1 L2^2, L2 non-invariant, type S point in Z
def check_double_typeS():
    out('R = L1 L2^2, L2 = {x=0} non-invariant, type S point in Z: coefficient of x^2 y must vanish identically')
    N = 3; KX, M = 3, 6
    R, J, x, y, one = ring_and_jets(N, KX, M, [('a', 1), ('b', 1)], ['mu'])
    D = inflection(J['a'], y * J['b'])
    out('  coeff x^2 y^1 =', S(ex(D, 2, 1, N, 'm'), R), '  (identically zero)')
    assert S(ex(D, 2, 1, N, 'm'), R) == 0

# ---------------------------------------------------------------- multiarrangements on ell (case (b))
def check_multiarr():
    out('(b) Ziegler multirestriction: no derivation of degree 6 for 3 or 4 points, multiplicities summing to 15, max <= 7')
    y_, z_, w_, lam = sp.symbols('y z w lam')
    e = 6
    for r in (3, 4):
        for ks in itertools.product(range(1, 8), repeat=r):
            if sum(ks) != 15 or list(ks) != sorted(ks, reverse=True): continue
            k1, k2 = ks[0], ks[1]; n1, n2 = e - k1, e - k2
            P = [sp.Symbol(f'p{i}') for i in range(n1 + 1)]; Qv = [sp.Symbol(f'q{i}') for i in range(n2 + 1)]
            p = y_**k1 * sum(P[i] * y_**i * z_**(n1 - i) for i in range(n1 + 1))
            q = z_**k2 * sum(Qv[i] * y_**i * z_**(n2 - i) for i in range(n2 + 1))
            unk = P + Qv; rows = []
            pts = [((1, -1), ks[2])] + ([((1, -lam), ks[3])] if r == 4 else [])
            for (a1, b1), k in pts:
                g = sp.Poly(sp.expand((a1 * p + b1 * q).subs(y_, w_ - b1 * z_)), w_, z_)
                for i in range(k):
                    rows.append([sp.expand(g.coeff_monomial(w_**i * z_**(e - i))).coeff(v) for v in unk])
            Mx = sp.Matrix(rows)
            if r == 3:
                dim = len(unk) - Mx.rank(); out(f'  r=3 {ks}: dim D_6 = {dim}'); assert dim == 0
            else:
                g = None
                for Ssub in itertools.combinations(range(Mx.rows), len(unk)):
                    d = sp.expand(Mx[list(Ssub), :].det(method='berkowitz'))
                    g = d if g is None else sp.gcd(g, d)
                    if g != 0 and sp.Poly(g, lam).degree() == 0: break
                bad = [rt for rt in sp.roots(sp.Poly(g, lam)) if rt not in (0, 1)] if sp.Poly(g, lam).degree() > 0 else []
                out(f'  r=4 {ks}: gcd of maximal minors = {sp.factor(g)}; admissible special cross-ratios: {bad}')
                assert g != 0 and not bad

if __name__ == '__main__':
    t0 = time.time()
    for f in (check_a_typeS_low, check_a_typeS_p0, check_a_gen, check_a_p0, check_a_p0_double_B, check_c_typeS, check_c_typeO,
              check_c_vertices, check_double_typeS, check_multiarr):
        f(); out(f'  ... {f.__name__} done ({time.time() - t0:.0f}s)')
    out(f'exactness asserted for all {NREAD[0]} coefficients read')
    out('ALL CHECKS PASSED')
    open(__file__.rsplit('/', 1)[0] + '/verify_all.txt', 'w').write('\n'.join(LOG) + '\n')

# ---------------------------------------------------------------- symbolic identities (function symbols)
def check_identities():
    out('Identities along an invariant line H = {u=0}, X = u f d_u + g d_v, D/u = u f^2 g_u + f g g_v - f^2 g - u f g f_u - g^2 f_v')
    u, v, kap = sp.symbols('u v kappa'); c = sp.Symbol("kappa'")
    G = [sp.Function(f'g{i}')(v) for i in range(5)]; F = [sp.Function(f'f{i}')(v) for i in range(5)]
    def Du(f, g):
        return sp.expand(u * f**2 * sp.diff(g, u) + f * g * sp.diff(g, v) - f**2 * g - u * f * g * sp.diff(f, u) - g**2 * sp.diff(f, v))
    g = sum(u**i * G[i] for i in range(5))
    D = Du(sum(u**i * F[i] for i in range(5)), g)
    c0 = sp.factor(D.coeff(u, 0)); out('  u^0:', c0)
    assert sp.expand(c0 - G[0] * (F[0] * sp.diff(G[0], v) - G[0] * sp.diff(F[0], v) - F[0]**2)) == 0
    D = Du(sum(u**i * F[i] for i in range(1, 5)), g)            # f0 = 0 (p0 at infinity)
    c1 = sp.factor(D.coeff(u, 1)); out('  f0=0, u^1:', c1)
    assert sp.expand(c1 + G[0] * (G[0] * sp.diff(F[1], v) - F[1] * sp.diff(G[0], v))) == 0
    D = Du(u * kap * G[0] + sum(u**i * F[i] for i in range(2, 5)), g)
    c2 = sp.expand(D.coeff(u, 2)); q2 = sp.cancel(c2 / G[0]); out('  f1 = kappa g0: u^2 = g0 *', sp.factor(q2))
    assert sp.expand(c2 - G[0] * q2) == 0 and sp.denom(sp.together(q2)) == 1
    f2 = kap * G[1] - (2 * kap**2 * v + c) * G[0]
    D = Du(u * kap * G[0] + u**2 * f2 + u**3 * F[3] + u**4 * F[4], g)
    assert sp.expand(D.coeff(u, 2)) == 0
    c3 = sp.expand(D.coeff(u, 3)); q3 = sp.cancel(c3 / G[0]); out("  f2 = kappa g1 - (2 kappa^2 v + kappa') g0: u^2 = 0 and u^3 = g0 *", str(sp.factor(q3))[:150])
    assert sp.denom(sp.together(q3)) == 1
    out('Vertex formula: D = Q * ( m (b X(a) - a X(b)) - m(m-1) a^2 b - b^3 k ),  Hess_Q(eta, eta) = Q k')
    x, y = sp.symbols('x y'); s3 = sp.Symbol('s3')
    a = sum(sp.Symbol(f'A{i}{j}') * x**i * y**j for i in range(3) for j in range(3 - i))
    b = sum(sp.Symbol(f'B{i}{j}') * x**i * y**j for i in range(3) for j in range(3 - i))
    for m, Q in ((2, y * (y - x)), (3, y * (y - x) * (y - s3 * x))):
        eta = (sp.diff(Q, y), -sp.diff(Q, x)); X = (a * x + b * eta[0], a * y + b * eta[1])
        Xf = lambda h: X[0] * sp.diff(h, x) + X[1] * sp.diff(h, y)
        D = sp.expand(X[0] * Xf(X[1]) - X[1] * Xf(X[0]))
        K = sp.expand(sp.diff(Q, x, 2) * eta[0]**2 + 2 * sp.diff(Q, x, y) * eta[0] * eta[1] + sp.diff(Q, y, 2) * eta[1]**2)
        k, r = sp.div(K, Q, x, y); assert r == 0
        rhs = sp.expand(Q * (m * (b * Xf(a) - a * Xf(b)) - m * (m - 1) * a**2 * b - b**3 * k))
        out(f'  m={m}: identity holds:', sp.expand(D - rhs) == 0, ' k =', sp.factor(k)); assert sp.expand(D - rhs) == 0
    out('(L4), m >= 3: the cubic part of R_p is -m(m-1) a1^2 b1 (terms with eta_p have order >= m+1)')
    a1 = sp.Symbol('A10') * x + sp.Symbol('A01') * y; b1 = sp.Symbol('B10') * x + sp.Symbol('B01') * y
    a0 = a - sp.Symbol('A00'); b0 = b - sp.Symbol('B00')          # p in Z: a(p) = b(p) = 0
    for m, Q in ((3, y * (y - x) * (y - s3 * x)), (4, y * (y - x) * (y - s3 * x) * (y - sp.Symbol('s4') * x))):
        a, b = a0, b0
        eta = (sp.diff(Q, y), -sp.diff(Q, x)); X = (a * x + b * eta[0], a * y + b * eta[1])
        Xf = lambda h: X[0] * sp.diff(h, x) + X[1] * sp.diff(h, y)
        K = sp.expand(sp.diff(Q, x, 2) * eta[0]**2 + 2 * sp.diff(Q, x, y) * eta[0] * eta[1] + sp.diff(Q, y, 2) * eta[1]**2)
        k, r = sp.div(K, Q, x, y); assert r == 0
        Rp = sp.Poly(sp.expand(m * (b * Xf(a) - a * Xf(b)) - m * (m - 1) * a**2 * b - b**3 * k), x, y)
        cub = sum(c * x**i * y**j for (i, j), c in Rp.terms() if i + j == 3)
        low = [c for (i, j), c in Rp.terms() if i + j < 3]
        ok = not low and sp.expand(cub + m * (m - 1) * a1**2 * b1) == 0
        out(f'  m={m}: in_3 R_p = -m(m-1) a1^2 b1 for arbitrary a, b vanishing at p:', ok); assert ok

if __name__ == '__main__':
    n0 = len(LOG)
    check_identities()
    out('IDENTITIES VERIFIED')
    open(__file__.rsplit('/', 1)[0] + '/verify_all.txt', 'a').write('\n'.join(LOG[n0:]) + '\n')


==> anc/local/verify_all.txt <==
(a) type S on H = {x=0}: X = (a x, b); low-order coefficients for general linear parts
  [OK] coeff x^2 y^1 (article: -b01*Delta) = -b0_1*(a0_1*b1_0 - a1_0*b0_1)
  [OK] coeff x^3 y^0 (article: -b10*Delta) = -b1_0*(a0_1*b1_0 - a1_0*b0_1)
  [OK] coeff x^4 y^0 lies in (b10, b01): its value at b10 = b01 = 0 = 0
    (coeff x^4 y^0 = -2*a0_1*b1_0*b2_0 - a1_0**2*b1_0 + a1_0*b0_1*b2_0 + a1_0*b1_0*b1_1 - a1_1*b1_0**2 + a2_0*b0_1*b1_0 )
  ... check_a_typeS_low done (0s)
(a) type S at p0: b = x + c, a = al x + ..., p0-relation b0 = y a0 (c0_j = a0_{j-1}); a0_j = 0 for j <= 7
  [OK] j=2, coeff x^3 y^1: coefficient = (-2) * a0_2
  [OK] j=3, coeff x^3 y^2: coefficient = (-3) * a0_3
  [OK] j=4, coeff x^3 y^3: coefficient = (-4) * a0_4
  [OK] j=5, coeff x^3 y^4: coefficient = (-5) * a0_5
  [OK] j=6, coeff x^3 y^5: coefficient = (-6) * a0_6
  [OK] j=7, coeff x^3 y^6: coefficient = (-7) * a0_7
  ... check_a_typeS_p0 done (0s)
(a) vertex P != p0, mu-branch: c0_j = 0 for 2 <= j <= m-2  (so l_P >= m-1 > m-2: impossible)
  m=3: c in m^2 already gives l_P >= 2 > m-2 = 1: impossible
  [OK] m=4, j=2, coeff x^3 y^5: coefficient = (-16) * c0_2
  [OK] m=5, j=2, coeff x^3 y^6: coefficient = (-25) * c0_2
  [OK] m=5, j=3, coeff x^3 y^7: coefficient = (-30) * c0_3
  [OK] m=6, j=2, coeff x^3 y^7: coefficient = (-36) * c0_2
  [OK] m=6, j=3, coeff x^3 y^8: coefficient = (-42) * c0_3
  [OK] m=6, j=4, coeff x^3 y^9: coefficient = (-48) * c0_4
  [OK] m=7, j=2, coeff x^3 y^8: coefficient = (-49) * c0_2
  [OK] m=7, j=3, coeff x^3 y^9: coefficient = (-56) * c0_3
  [OK] m=7, j=4, coeff x^3 y^10: coefficient = (-63) * c0_4
  [OK] m=7, j=5, coeff x^3 y^11: coefficient = (-70) * c0_5
  ... check_a_gen done (1s)
(a) vertex at p0 (b0 = 0), m >= 3, mu-branch: a0_j = 0 for 2 <= j <= 4  (so l >= 5, ord_p0 t >= 6)
  [OK] m=3, j=2, coeff x^3 y^4: coefficient = (-9*mu) * a0_2   (mu != 0)
  [OK] m=3, j=3, coeff x^3 y^5: coefficient = (-6*mu) * a0_3   (mu != 0)
  [OK] m=3, j=4, coeff x^3 y^6: coefficient = (-3*mu) * a0_4   (mu != 0)
  [OK] m=4, j=2, coeff x^3 y^5: coefficient = (-20*mu) * a0_2   (mu != 0)
  [OK] m=4, j=3, coeff x^3 y^6: coefficient = (-16*mu) * a0_3   (mu != 0)
  [OK] m=4, j=4, coeff x^3 y^7: coefficient = (-12*mu) * a0_4   (mu != 0)
  [OK] m=5, j=2, coeff x^3 y^6: coefficient = (-35*mu) * a0_2   (mu != 0)
  [OK] m=5, j=3, coeff x^3 y^7: coefficient = (-30*mu) * a0_3   (mu != 0)
  [OK] m=5, j=4, coeff x^3 y^8: coefficient = (-25*mu) * a0_4   (mu != 0)
  [OK] m=6, j=2, coeff x^3 y^7: coefficient = (-54*mu) * a0_2   (mu != 0)
  [OK] m=6, j=3, coeff x^3 y^8: coefficient = (-48*mu) * a0_3   (mu != 0)
  [OK] m=6, j=4, coeff x^3 y^9: coefficient = (-42*mu) * a0_4   (mu != 0)
  [OK] m=7, j=2, coeff x^3 y^8: coefficient = (-77*mu) * a0_2   (mu != 0)
  [OK] m=7, j=3, coeff x^3 y^9: coefficient = (-70*mu) * a0_3   (mu != 0)
  [OK] m=7, j=4, coeff x^3 y^10: coefficient = (-63*mu) * a0_4   (mu != 0)
  ... check_a_p0 done (1s)
(a) double point at p0 (H and y = 0), branch a in m^2, b = x + c, b0 = 0: a0_j = 0 for j <= 7 (so l >= 8: impossible)
  [OK] j=2, coeff x^3 y^3: coefficient = (-6) * a0_2
  [OK] j=3, coeff x^3 y^4: coefficient = (-8) * a0_3
  [OK] j=4, coeff x^3 y^5: coefficient = (-10) * a0_4
  [OK] j=5, coeff x^3 y^6: coefficient = (-12) * a0_5
  [OK] j=6, coeff x^3 y^7: coefficient = (-14) * a0_6
  [OK] j=7, coeff x^3 y^8: coefficient = (-16) * a0_7
  ... check_a_p0_double_B done (1s)
(c) type S (H = {y=0}), X = a d_x + b y d_y:  low-order normalization, then a0_j = c0_j = 0 for j <= 7
  [OK] coeff x^1 y^2 (article) = a1_0*(a0_1*b1_0 - a1_0*b0_1)
  [OK] coeff x^2 y^2 (article) = 3*a1_0*(a0_1*b2_0 - a2_0*b0_1 + b0_1*b1_0)
  [OK] coeff x^3 y^1 (article) = a1_0*(a1_0*b2_0 - a2_0*b1_0 + b1_0**2)
  [OK] j=2, coeff x y^3: coefficient = (-1) * c0_2
  [OK] j=2, coeff x^2 y^3 (c0_2=0): coefficient = (3*(c2_0 + mu**2)) * a0_2   (c20 + mu^2 != 0 is the nondegeneracy)
  [OK] j=3, coeff x y^4: coefficient = (-1) * c0_3
  [OK] j=3, coeff x^2 y^4 (c0_3=0): coefficient = (3*(c2_0 + mu**2)) * a0_3   (c20 + mu^2 != 0 is the nondegeneracy)
  [OK] j=4, coeff x y^5: coefficient = (-1) * c0_4
  [OK] j=4, coeff x^2 y^5 (c0_4=0): coefficient = (3*(c2_0 + mu**2)) * a0_4   (c20 + mu^2 != 0 is the nondegeneracy)
  [OK] j=5, coeff x y^6: coefficient = (-1) * c0_5
  [OK] j=5, coeff x^2 y^6 (c0_5=0): coefficient = (3*(c2_0 + mu**2)) * a0_5   (c20 + mu^2 != 0 is the nondegeneracy)
  [OK] j=6, coeff x y^7: coefficient = (-1) * c0_6
  [OK] j=6, coeff x^2 y^7 (c0_6=0): coefficient = (3*(c2_0 + mu**2)) * a0_6   (c20 + mu^2 != 0 is the nondegeneracy)
  [OK] j=7, coeff x y^8: coefficient = (-1) * c0_7
  [OK] j=7, coeff x^2 y^8 (c0_7=0): coefficient = (3*(c2_0 + mu**2)) * a0_7   (c20 + mu^2 != 0 is the nondegeneracy)
  ... check_c_typeS done (1s)
(c) type O, saddle-node A = x + O(2), B = O(2), b02 = 0, b20 = 1 (in_3 = x^3): A0 = 0 to order 7
  [OK] j=2, coeff x^2 y^2: coefficient = (3) * a0_2
  [OK] j=3, coeff x y^3: coefficient = (-1) * c0_3
  [OK] j=3, coeff x^2 y^3: coefficient = (3) * a0_3
  [OK] j=4, coeff x y^4: coefficient = (-1) * c0_4
  [OK] j=4, coeff x^2 y^4: coefficient = (3) * a0_4
  [OK] j=5, coeff x y^5: coefficient = (-1) * c0_5
  [OK] j=5, coeff x^2 y^5: coefficient = (3) * a0_5
  [OK] j=6, coeff x y^6: coefficient = (-1) * c0_6
  [OK] j=6, coeff x^2 y^6: coefficient = (3) * a0_6
  [OK] j=7, coeff x y^7: coefficient = (-1) * c0_7
  [OK] j=7, coeff x^2 y^7: coefficient = (3) * a0_7
(c) type O, nilpotent: by hand (c = -b from E1, c = (p-2) b from E0); see article
  ... check_c_typeO done (1s)
(c) vertex m = 2 (slopes 0, 1): both branches, pure coefficients vanish to order 7
  [OK] mu j=2, coeff x y^5: coefficient = (4*mu) * c0_2   (mu != 0)
  [OK] mu j=2, coeff x^2 y^4: coefficient = (6*mu*(mu - 1)*(mu + 1)) * a0_2   (nondeg: mu(mu^2-1) != 0)
  [OK] mu j=3, coeff x y^6: coefficient = (4*mu) * c0_3   (mu != 0)
  [OK] mu j=3, coeff x^2 y^5: coefficient = (6*mu*(mu - 1)*(mu + 1)) * a0_3   (nondeg: mu(mu^2-1) != 0)
  [OK] mu j=4, coeff x y^7: coefficient = (4*mu) * c0_4   (mu != 0)
  [OK] mu j=4, coeff x^2 y^6: coefficient = (6*mu*(mu - 1)*(mu + 1)) * a0_4   (nondeg: mu(mu^2-1) != 0)
  [OK] mu j=5, coeff x y^8: coefficient = (4*mu) * c0_5   (mu != 0)
  [OK] mu j=5, coeff x^2 y^7: coefficient = (6*mu*(mu - 1)*(mu + 1)) * a0_5   (nondeg: mu(mu^2-1) != 0)
  [OK] mu j=6, coeff x y^9: coefficient = (4*mu) * c0_6   (mu != 0)
  [OK] mu j=6, coeff x^2 y^8: coefficient = (6*mu*(mu - 1)*(mu + 1)) * a0_6   (nondeg: mu(mu^2-1) != 0)
  [OK] mu j=7, coeff x y^10: coefficient = (4*mu) * c0_7   (mu != 0)
  [OK] mu j=7, coeff x^2 y^9: coefficient = (6*mu*(mu - 1)*(mu + 1)) * a0_7   (nondeg: mu(mu^2-1) != 0)
  [OK] B j=2, coeff x y^5: coefficient = (-4) * a0_2
  [OK] B j=2, coeff x^2 y^4: coefficient = (6) * c0_2
  [OK] B j=3, coeff x y^6: coefficient = (-4) * a0_3
  [OK] B j=3, coeff x^2 y^5: coefficient = (6) * c0_3
  [OK] B j=4, coeff x y^7: coefficient = (-4) * a0_4
  [OK] B j=4, coeff x^2 y^6: coefficient = (6) * c0_4
  [OK] B j=5, coeff x y^8: coefficient = (-4) * a0_5
  [OK] B j=5, coeff x^2 y^7: coefficient = (6) * c0_5
  [OK] B j=6, coeff x y^9: coefficient = (-4) * a0_6
  [OK] B j=6, coeff x^2 y^8: coefficient = (6) * c0_6
  [OK] B j=7, coeff x y^10: coefficient = (-4) * a0_7
  [OK] B j=7, coeff x^2 y^9: coefficient = (6) * c0_7
(c) vertex m = 3 (slopes 0, 1, s3): branch equations at a0_2, then vanishing to order 5 when a0_2 = 0
  [OK] coeff x^2 y^5 (article: c0_2 = -2 mu a0_2) = -9*(2*a0_2*mu + c0_2)
  [OK] coeff x^1 y^7, c0_2 eliminated (article: multiple of a0_2 (2 a0_2 - 3 mu)) = 6*a0_2*mu*(2*a0_2 - 3*mu)
  [OK] coeff x^0 y^9, c0_2 eliminated (article: multiple of a0_2^2 (a0_2 + 3 mu)) = 6*a0_2**2*mu*(a0_2 + 3*mu)
  j=3: coeff x^2 y^6 = -6*(3*a0_3*mu + 2*c0_3)
  [OK] j=3, coeff x y^8 (c0_3 eliminated): coefficient = (-27*mu**2/2) * a0_3
  j=4: coeff x^2 y^7 = -3*(6*a0_4*mu + 5*c0_4)
  [OK] j=4, coeff x y^9 (c0_4 eliminated): coefficient = (-54*mu**2/5) * a0_4
  j=5: coeff x^2 y^8 = -18*(a0_5*mu + c0_5)
  [OK] j=5, coeff x y^10 (c0_5 eliminated): coefficient = (-9*mu**2) * a0_5
(c) vertex m = 4 (slopes 0, 1, s3, s4): a0_2 = 0 forced; then c0_2 = 0 and c0_3 proportional to mu a0_3
  [OK] coeff x^2 y^6 (article: c0_2 = -9/4 mu a0_2) = -4*(9*a0_2*mu + 4*c0_2)
  [OK] coeff x y^8, c0_2 eliminated (article: 27 mu a0_2^2) = 27*a0_2**2*mu
  [OK] a0_2 = c0_2 = 0: coeff x^2 y^7 (article: c0_3 = -9/5 mu a0_3) = -4*(9*a0_3*mu + 5*c0_3)
  [OK] a0_2 = 0: coeff x^2 y^6 (so c0_2 = 0) = -16*c0_2
  ... check_c_vertices done (2s)
R = L1 L2^2, L2 = {x=0} non-invariant, type S point in Z: coefficient of x^2 y must vanish identically
  coeff x^2 y^1 = 0   (identically zero)
  ... check_double_typeS done (2s)
(b) Ziegler multirestriction: no derivation of degree 6 for 3 or 4 points, multiplicities summing to 15, max <= 7
  r=3 (5, 5, 5): dim D_6 = 0
  r=3 (6, 5, 4): dim D_6 = 0
  r=3 (6, 6, 3): dim D_6 = 0
  r=3 (7, 4, 4): dim D_6 = 0
  r=3 (7, 5, 3): dim D_6 = 0
  r=3 (7, 6, 2): dim D_6 = 0
  r=3 (7, 7, 1): dim D_6 = 0
  r=4 (4, 4, 4, 3): gcd of maximal minors = lam**2*(lam - 1)**2; admissible special cross-ratios: []
  r=4 (5, 4, 3, 3): gcd of maximal minors = lam**2*(lam - 1)**2; admissible special cross-ratios: []
  r=4 (5, 4, 4, 2): gcd of maximal minors = lam*(lam - 1); admissible special cross-ratios: []
  r=4 (5, 5, 3, 2): gcd of maximal minors = lam*(lam - 1); admissible special cross-ratios: []
  r=4 (5, 5, 4, 1): gcd of maximal minors = 50; admissible special cross-ratios: []
  r=4 (6, 3, 3, 3): gcd of maximal minors = 3*lam**2*(lam - 1)**2; admissible special cross-ratios: []
  r=4 (6, 4, 3, 2): gcd of maximal minors = lam*(lam - 1); admissible special cross-ratios: []
  r=4 (6, 4, 4, 1): gcd of maximal minors = 20; admissible special cross-ratios: []
  r=4 (6, 5, 2, 2): gcd of maximal minors = lam*(lam - 1); admissible special cross-ratios: []
  r=4 (6, 5, 3, 1): gcd of maximal minors = 15; admissible special cross-ratios: []
  r=4 (6, 6, 2, 1): gcd of maximal minors = 6; admissible special cross-ratios: []
  r=4 (7, 3, 3, 2): gcd of maximal minors = lam*(lam - 1)**2; admissible special cross-ratios: []
  r=4 (7, 4, 2, 2): gcd of maximal minors = lam*(lam - 1); admissible special cross-ratios: []
  r=4 (7, 4, 3, 1): gcd of maximal minors = -1; admissible special cross-ratios: []
  r=4 (7, 5, 2, 1): gcd of maximal minors = 1; admissible special cross-ratios: []
  r=4 (7, 6, 1, 1): gcd of maximal minors = -1; admissible special cross-ratios: []
  ... check_multiarr done (4s)
exactness asserted for all 105 coefficients read
ALL CHECKS PASSED
Identities along an invariant line H = {u=0}, X = u f d_u + g d_v, D/u = u f^2 g_u + f g g_v - f^2 g - u f g f_u - g^2 f_v
  u^0: -(f0(v)**2 - f0(v)*Derivative(g0(v), v) + g0(v)*Derivative(f0(v), v))*g0(v)
  f0=0, u^1: -(-f1(v)*Derivative(g0(v), v) + g0(v)*Derivative(f1(v), v))*g0(v)
  f1 = kappa g0: u^2 = g0 * -2*kappa**2*g0(v)**2 + kappa*g0(v)*Derivative(g1(v), v) - kappa*g1(v)*Derivative(g0(v), v) + f2(v)*Derivative(g0(v), v) - g0(v)*Derivative(f2(v), v)
  f2 = kappa g1 - (2 kappa^2 v + kappa') g0: u^2 = 0 and u^3 = g0 * 10*kappa**3*v*g0(v)**2 - 2*kappa**2*v*g0(v)*Derivative(g1(v), v) + 2*kappa**2*v*g1(v)*Derivative(g0(v), v) - 2*kappa**2*g0(v)*g1(v) + 5*kappa*kappa'*g
Vertex formula: D = Q * ( m (b X(a) - a X(b)) - m(m-1) a^2 b - b^3 k ),  Hess_Q(eta, eta) = Q k
  m=2: identity holds: True  k = -2
  m=3: identity holds: True  k = -6*(s3**2*x**2 - s3**2*x*y + s3**2*y**2 - s3*x*y - s3*y**2 + y**2)
(L4), m >= 3: the cubic part of R_p is -m(m-1) a1^2 b1 (terms with eta_p have order >= m+1)
  m=3: in_3 R_p = -m(m-1) a1^2 b1 for arbitrary a, b vanishing at p: True
  m=4: in_3 R_p = -m(m-1) a1^2 b1 for arbitrary a, b vanishing at p: True
IDENTITIES VERIFIED


==> anc/results/mdr_X40.txt <==
{"X": 40, "nu": 3, "weak": {"3": 7, "4": 5, "5": 3}, "status": "points", "cost": 1, "orbits": [["x^3 + (-1)*x + (-1)", null]]}
{"X": 40, "nu": 3, "weak": {"3": 10, "5": 5}, "status": "points", "cost": 1, "orbits": [["x^4 + (-3)*x^3 + 4*x^2 + (-2)*x + 1", null]]}
{"X": 40, "nu": 3, "weak": {"3": 4, "4": 12}, "status": "cost>1", "cost": 2}
{"X": 40, "nu": 3, "weak": {"3": 7, "4": 11}, "status": "points", "cost": 1, "orbits": [["x^2 + (-1)*x + 1", 7]]}
{"X": 40, "nu": 3, "weak": {"3": 10, "4": 10}, "status": "points", "cost": 1, "orbits": [["x^2 + x + 1", 7]]}


==> anc/results/mdr_X41.txt <==
{"X": 41, "nu": 2, "weak": {"3": 5, "5": 6}, "status": "cost>1", "cost": 2}
{"X": 41, "nu": 2, "weak": {"3": 5, "4": 10, "5": 1}, "status": "points", "cost": 1, "orbits": [["x^2 + 2*x + 2", 6]]}
{"X": 41, "nu": 2, "weak": {"3": 15, "5": 1, "6": 2}, "status": "points", "cost": 1, "orbits": [["x^4 + (-3)*x^3 + 4*x^2 + (-2)*x + 1", 6]]}


==> anc/results/realizable_X40.jsonl <==
{"k": 234, "g6": "]??????????????????C`?@W?I_Aa?oC?D_??J?DG@?HCC?IQ??P?o?@a_?@dA??_p_?BOW???", "status": "points", "cost": 1, "lines": [["(-1)", "0", "x + (-1)"], ["1", "x^2 + (-1)*x", "0"], ["(-1)", "0", "(-1)"], ["x + 1", "x^2", "(-1)*x^2 + x + 1"], ["0", "1", "0"], ["0", "0", "1"], ["x + 1", "x", "1"], ["1", "1", "1"], ["1", "1", "0"], ["0", "(-1)*x", "(-1)"], ["1", "x^2", "1"], ["0", "x^2 + (-1)", "1"], ["x + 1", "(-1)*x^4 + x^3 + x^2", "(-1)*x^2 + x + 1"], ["x^2 + (-1)*x + (-1)", "(-1)*x^3 + x^2 + x + (-1)", "(-1)*x + 1"], ["1", "0", "0"]], "comps": ["x^3 + (-1)*x + (-1)"]}
{"k": 348, "g6": "]?????????????????C?W?Co?a_OS?GK?AG_?POA?B?C@G?C@G?aSG?OsG?@eC??TE??@gc???", "status": "points", "cost": 1, "lines": [["1", "x", "0"], ["x^2 + (-2)*x + 1", "x^2 + (-1)*x", "(-1)*x"], ["x^2 + (-2)*x + 1", "(-1)*x", "(-1)*x"], ["(-1)*x^3 + 3*x^2 + (-3)*x + 1", "x^2 + (-1)*x", "(-1)*x"], ["x^2 + (-2)*x + 1", "0", "(-1)*x"], ["0", "x + (-1)", "(-1)"], ["(-1)*x^3 + 3*x^2 + (-3)*x + 1", "x^2 + (-1)*x", "(-1)*x^3 + 2*x^2 + (-2)*x"], ["1", "x^2 + (-1)*x + 1", "1"], ["(-1)*x^2 + 2*x + (-1)", "(-1)*x^3 + x^2", "x"], ["(-1)*x + 1", "(-1)*x + 1", "1"], ["1", "0", "0"], ["0", "1", "0"], ["0", "0", "1"], ["1", "1", "1"], ["(-1)*x^2 + 2*x + (-1)", "(-1)*x^3 + x^2", "x^4 + (-2)*x^3 + 2*x^2"]], "comps": ["x^4 + (-3)*x^3 + 4*x^2 + (-2)*x + 1"]}
{"k": 4564, "g6": "^??????????????????w??T?A@_@S@_o@OC_c?oA@a?COo?_QG?ac??Gp??CHG??IGG??d@??AQC???", "status": "cost>1", "cost": 2}
{"k": 183021, "g6": "`?????????????????@?B?L?@I?_D?OH?AB?@@O?oo??{??K`??J?_?SD??BA_??cOO?@AG_?CG`??APA??B?E???", "status": "points", "cost": 1, "lines": [["0", "1", "x"], ["0", "x", "1"], ["1", "0", "0"], ["(-1)*x", "(-1)*x + 1", "0"], ["(-1)*x", "0", "(-1)*x + 1"], ["1", "0", "1"], ["1", "1", "0"], ["x + 1", "x", "1"], ["(-1)*x + (-1)", "(-1)", "(-1)*x"], ["(-1)*x^2 + (-1)*x", "1", "(-1)*x^2"], ["x^2 + x", "x^2", "(-1)"], ["0", "1", "0"], ["0", "0", "1"], ["1", "1", "1"], ["(-1)*x", "(-1)*x + 1", "(-1)*x + 1"]], "comps": ["x^2 + (-1)*x + 1"]}
{"k": 11100, "g6": "b??????????????????w?GE@?Ac?I??b??M??T??CE??DC??w??{???AEO??cH??CQO?AIO??AKO??CIC???cc???IOG??APA????", "status": "points", "cost": 1, "lines": [["x", "x + 1", "x"], ["(-1)", "(-1)*x^2 + (-1)*x", "(-1)*x^2"], ["(-1)", "(-1)*x + (-1)", "(-1)*x"], ["1", "0", "0"], ["(-1)", "(-1)*x + (-1)", "(-1)"], ["(-1)", "(-1)*x^3 + (-1)*x^2", "(-1)*x^2"], ["0", "1", "0"], ["0", "0", "1"], ["0", "(-1)", "(-1)"], ["1", "1", "1"], ["(-1)*x", "0", "(-1)"], ["1", "1", "0"], ["x + 1", "1", "1"], ["(-1)*x^2 + (-1)*x", "(-1)*x^2 + (-1)*x + (-1)", "(-1)*x"], ["x^5 + 2*x^4 + 2*x^3 + (-1)", "x^5 + 2*x^4 + 2*x^3 + x^2 + (-1)", "x^5 + x^4 + 2*x^3 + (-1)"]], "comps": ["x^2 + x + 1"]}


==> anc/results/realizable_X41.jsonl <==
{"k": 1, "g6": "Y?????????????????F???oOCo?OP?_KA@Q__JOAr??ER??P`G?J?o??", "status": "cost>1", "cost": 2}
{"k": 26630, "g6": "^??????????????????R?AC_GC_OQ?[??@B_?N?@IG?AX??PGO?_gG?O`O?ACK??DCG??aP??Fo????", "status": "points", "cost": 1, "lines": [["x", "x + 1", "x"], ["(-1)", "x + 1", "x"], ["0", "x + 1", "x"], ["x + 1", "x + 1", "x"], ["1", "0", "0"], ["0", "1", "0"], ["(-1)", "(-1)", "0"], ["0", "0", "1"], ["1", "0", "(-1)*x"], ["(-1)*x^2 + (-2)*x + (-1)", "(-1)*x^2 + (-2)*x", "(-1)*x^2 + (-1)*x"], ["1", "1", "1"], ["0", "(-1)", "(-1)*x + (-1)"], ["x + 1", "x + 2", "x + 1"], ["(-1)*x + (-1)", "(-1)*x + (-2)", "(-1)*x + (-2)"], ["x + 1", "x + 2", "x^2 + 3*x + 2"]], "comps": ["x^2 + 2*x + 2"]}
{"k": 100448, "g6": "`?????????????????CH?PA?cOA@G@@CA?I?_D?A?a?C@C?O__?GP??OOC?CAA??OOG??a@??Fo????WN???Rw???", "status": "points", "cost": 1, "lines": [["1", "0", "0"], ["0", "1", "0"], ["1", "1", "0"], ["1", "x", "0"], ["(-1)*x + 1", "(-1)*x", "0"], ["0", "0", "1"], ["(-1)*x^2 + 2*x + (-1)", "(-1)*x^3 + x^2", "x"], ["(-1)*x^2 + x + (-1)", "(-1)*x^2", "(-1)*x^2 + x"], ["(-1)*x + 1", "0", "(-1)*x"], ["1", "1", "1"], ["0", "(-1)*x + 1", "1"], ["x + (-1)", "x", "x"], ["(-1)*x^2 + 2*x + (-1)", "(-1)*x^2 + x", "x"], ["x + (-1)", "x", "x + (-1)"], ["x^2 + (-2)*x + 1", "x^2 + (-1)*x", "(-1)"]], "comps": ["x^4 + (-3)*x^3 + 4*x^2 + (-2)*x + 1"]}


==> anc/results/screening_status_X40.txt <==
[out/40/scr0000] DONE {'empty': 196516, 'empty-degenerate': 3480, 'points': 3, 'cost>1': 1} 187s
[out/40/scr0001] DONE {'empty': 197597, 'empty-degenerate': 2403} 191s
[out/40/scr0002] DONE {'empty': 197503, 'empty-degenerate': 2497} 194s
[out/40/scr0003] DONE {'empty': 197354, 'empty-degenerate': 2646} 196s
[out/40/scr0004] DONE {'empty': 196743, 'empty-degenerate': 3257} 189s
[out/40/scr0005] DONE {'empty': 197090, 'empty-degenerate': 2910} 184s
[out/40/scr0006] DONE {'empty': 197260, 'empty-degenerate': 2740} 202s
[out/40/scr0007] DONE {'empty': 197190, 'empty-degenerate': 2810} 186s
[out/40/scr0008] DONE {'empty': 197420, 'empty-degenerate': 2580} 188s
[out/40/scr0009] DONE {'empty': 197625, 'empty-degenerate': 2375} 192s
[out/40/scr0010] DONE {'empty': 197673, 'empty-degenerate': 2326, 'points': 1} 194s
[out/40/scr0011] DONE {'empty': 197188, 'empty-degenerate': 2812} 239s
[out/40/scr0012] DONE {'empty': 197547, 'empty-degenerate': 2453} 198s
[out/40/scr0013] DONE {'empty': 198740, 'empty-degenerate': 1260} 219s
[out/40/scr0014] DONE {'empty': 198641, 'empty-degenerate': 1359} 261s
[out/40/scr0015] DONE {'empty': 198717, 'empty-degenerate': 1283} 224s
[out/40/scr0016] DONE {'empty': 198590, 'empty-degenerate': 1410} 214s
[out/40/scr0017] DONE {'empty': 198485, 'empty-degenerate': 1515} 204s
[out/40/scr0018] DONE {'empty': 198662, 'empty-degenerate': 1338} 355s
[out/40/scr0019] DONE {'empty': 198495, 'empty-degenerate': 1505} 420s
[out/40/scr0020] DONE {'empty': 198489, 'empty-degenerate': 1509, 'empty-family-degenerate': 2} 362s
[out/40/scr0021] DONE {'empty': 198635, 'empty-degenerate': 1363, 'empty-family-degenerate': 2} 402s
[out/40/scr0022] DONE {'empty': 198701, 'empty-degenerate': 1299} 383s
[out/40/scr0023] DONE {'empty': 198543, 'empty-degenerate': 1457} 264s
[out/40/scr0024] DONE {'empty': 198930, 'empty-degenerate': 1070} 322s
[out/40/scr0025] DONE {'empty': 198446, 'empty-degenerate': 1554} 285s
[out/40/scr0026] DONE {'empty': 197919, 'empty-degenerate': 2081} 206s
[out/40/scr0027] DONE {'empty': 197997, 'empty-degenerate': 2003} 282s
[out/40/scr0028] DONE {'empty': 198043, 'empty-degenerate': 1957} 298s
[out/40/scr0029] DONE {'empty': 198400, 'empty-degenerate': 1600} 310s
[out/40/scr0030] DONE {'empty': 198517, 'empty-degenerate': 1483} 295s
[out/40/scr0031] DONE {'empty': 198580, 'empty-degenerate': 1420} 320s
[out/40/scr0032] DONE {'empty': 198621, 'empty-degenerate': 1379} 327s
[out/40/scr0033] DONE {'empty': 198561, 'empty-degenerate': 1439} 337s
[out/40/scr0034] DONE {'empty': 198585, 'empty-degenerate': 1415} 309s
[out/40/scr0035] DONE {'empty': 198500, 'empty-degenerate': 1500} 219s
[out/40/scr0036] DONE {'empty': 198376, 'empty-degenerate': 1624} 342s
[out/40/scr0037] DONE {'empty': 198367, 'empty-degenerate': 1633} 353s
[out/40/scr0038] DONE {'empty': 198427, 'empty-degenerate': 1573} 324s
[out/40/scr0039] DONE {'empty': 198450, 'empty-degenerate': 1550} 322s
[out/40/scr0040] DONE {'empty': 198583, 'empty-degenerate': 1417} 322s
[out/40/scr0041] DONE {'empty': 198522, 'empty-degenerate': 1478} 323s
[out/40/scr0042] DONE {'empty': 198574, 'empty-degenerate': 1426} 333s
[out/40/scr0043] DONE {'empty': 198619, 'empty-degenerate': 1381} 325s
[out/40/scr0044] DONE {'empty': 198112, 'empty-degenerate': 1888} 330s
[out/40/scr0045] DONE {'empty': 198578, 'empty-degenerate': 1422} 333s
[out/40/scr0046] DONE {'empty': 198748, 'empty-degenerate': 1252} 349s
[out/40/scr0047] DONE {'empty': 198670, 'empty-degenerate': 1330} 310s
[out/40/scr0048] DONE {'empty': 198522, 'empty-degenerate': 1478} 241s
[out/40/scr0049] DONE {'empty': 198835, 'empty-degenerate': 1165} 238s
[out/40/scr0050] DONE {'empty': 198801, 'empty-degenerate': 1199} 236s
[out/40/scr0051] DONE {'empty': 198553, 'empty-degenerate': 1447} 235s
[out/40/scr0052] DONE {'empty': 198736, 'empty-degenerate': 1264} 243s
[out/40/scr0053] DONE {'empty': 198567, 'empty-degenerate': 1433} 236s
[out/40/scr0054] DONE {'empty': 198685, 'empty-degenerate': 1315} 232s
[out/40/scr0055] DONE {'empty': 198744, 'empty-degenerate': 1256} 234s
[out/40/scr0056] DONE {'empty': 198769, 'empty-degenerate': 1231} 237s
[out/40/scr0057] DONE {'empty': 198784, 'empty-degenerate': 1216} 234s
[out/40/scr0058] DONE {'empty': 198814, 'empty-degenerate': 1186} 229s
[out/40/scr0059] DONE {'empty': 198979, 'empty-degenerate': 1021} 230s
[out/40/scr0060] DONE {'empty': 198750, 'empty-degenerate': 1250} 234s
[out/40/scr0061] DONE {'empty': 198711, 'empty-degenerate': 1289} 239s
[out/40/scr0062] DONE {'empty': 198732, 'empty-degenerate': 1268} 240s
[out/40/scr0063] DONE {'empty': 198711, 'empty-degenerate': 1289} 242s
[out/40/scr0064] DONE {'empty': 198815, 'empty-degenerate': 1185} 239s
[out/40/scr0065] DONE {'empty': 198688, 'empty-degenerate': 1312} 238s
[out/40/scr0066] DONE {'empty': 198743, 'empty-degenerate': 1257} 240s
[out/40/scr0067] DONE {'empty': 198835, 'empty-degenerate': 1165} 237s
[out/40/scr0068] DONE {'empty': 198913, 'empty-degenerate': 1087} 241s
[out/40/scr0069] DONE {'empty': 198690, 'empty-degenerate': 1310} 239s
[out/40/scr0070] DONE {'empty': 199047, 'empty-degenerate': 953} 242s
[out/40/scr0071] DONE {'empty': 199062, 'empty-degenerate': 938} 248s
[out/40/scr0072] DONE {'empty': 198827, 'empty-degenerate': 1173} 248s
[out/40/scr0073] DONE {'empty': 199145, 'empty-degenerate': 855} 243s
[out/40/scr0074] DONE {'empty': 199106, 'empty-degenerate': 894} 258s
[out/40/scr0075] DONE {'empty': 50602, 'empty-degenerate': 189} 68s
[out/40/slow_s00035/scr000] DONE {'empty': 183} 0s
[out/40/slow_s00036/scr000] DONE {'empty': 56} 0s
[out/40/slow_s00040/scr000] DONE {'empty': 238, 'empty-degenerate': 5} 1s
[out/40/slow_s00062/scr000] DONE {'empty': 65, 'empty-degenerate': 3} 0s
[out/40/slow_s00088/scr000] DONE {'empty': 441} 1s
[out/40/slow_s00140/scr000] DONE {'empty': 210} 0s
[out/40/slow_s00141/scr000] DONE {'empty': 185} 0s
[out/40/slow_s00142/scr000] DONE {'empty': 708} 1s
[out/40/slow_s00146/scr000] DONE {'empty': 320, 'empty-degenerate': 4} 1s
[out/40/slow_s00152/scr000] DONE {'empty': 722} 1s
[out/40/slow_s00157/scr000] DONE {'empty': 174} 0s
[out/40/slow_s00378/scr000] DONE {'empty': 404} 0s


==> anc/results/screening_status_X41.txt <==
[out/41/scr0000] DONE {'empty': 195713, 'cost>1': 1, 'empty-degenerate': 4285, 'points': 1} 163s
[out/41/scr0001] DONE {'empty': 196659, 'empty-degenerate': 3341} 171s
[out/41/scr0002] DONE {'empty': 196046, 'empty-degenerate': 3954} 173s
[out/41/scr0003] DONE {'empty': 196074, 'empty-degenerate': 3925, 'points': 1} 167s
[out/41/scr0004] DONE {'empty': 196349, 'empty-degenerate': 3651} 160s
[out/41/scr0005] DONE {'empty': 196649, 'empty-degenerate': 3351} 166s
[out/41/scr0006] DONE {'empty': 196767, 'empty-degenerate': 3233} 160s
[out/41/scr0007] DONE {'empty': 196641, 'empty-degenerate': 3359} 157s
[out/41/scr0008] DONE {'empty': 196509, 'empty-degenerate': 3491} 157s
[out/41/scr0009] DONE {'empty': 196164, 'empty-degenerate': 3836} 148s
[out/41/scr0010] DONE {'empty': 197845, 'empty-degenerate': 2155} 175s
[out/41/scr0011] DONE {'empty': 197852, 'empty-degenerate': 2148} 184s
[out/41/scr0012] DONE {'empty': 197806, 'empty-degenerate': 2194} 183s
[out/41/scr0013] DONE {'empty': 197887, 'empty-degenerate': 2113} 170s
[out/41/scr0014] DONE {'empty': 198002, 'empty-degenerate': 1998} 172s
[out/41/scr0015] DONE {'empty': 198062, 'empty-degenerate': 1938} 173s
[out/41/scr0016] DONE {'empty': 198115, 'empty-degenerate': 1885} 175s
[out/41/scr0017] DONE {'empty': 197562, 'empty-degenerate': 2438} 224s
[out/41/scr0018] DONE {'empty': 196651, 'empty-degenerate': 3349} 172s
[out/41/scr0019] DONE {'empty': 196995, 'empty-degenerate': 3005} 174s
[out/41/scr0020] DONE {'empty': 197443, 'empty-degenerate': 2557} 191s
[out/41/scr0021] DONE {'empty': 197758, 'empty-degenerate': 2242} 205s
[out/41/scr0022] DONE {'empty': 198178, 'empty-degenerate': 1822} 205s
[out/41/scr0023] DONE {'empty': 198223, 'empty-degenerate': 1777} 186s
[out/41/scr0024] DONE {'empty': 198204, 'empty-degenerate': 1796} 185s
[out/41/scr0025] DONE {'empty': 198267, 'empty-degenerate': 1733} 329s
[out/41/scr0026] DONE {'empty': 198187, 'empty-degenerate': 1813} 372s
[out/41/scr0027] DONE {'empty': 198246, 'empty-degenerate': 1754} 350s
[out/41/scr0028] DONE {'empty': 198129, 'empty-degenerate': 1871} 329s
[out/41/scr0029] DONE {'empty': 198190, 'empty-degenerate': 1810} 369s
[out/41/scr0030] DONE {'empty': 198122, 'empty-degenerate': 1878} 258s
[out/41/scr0031] DONE {'empty': 198146, 'empty-degenerate': 1854} 243s
[out/41/scr0032] DONE {'empty': 198138, 'empty-degenerate': 1862} 280s
[out/41/scr0033] DONE {'empty': 198189, 'empty-degenerate': 1811} 254s
[out/41/scr0034] DONE {'empty': 198442, 'empty-degenerate': 1558} 212s
[out/41/scr0035] DONE {'empty': 198693, 'empty-degenerate': 1307} 287s
[out/41/scr0036] DONE {'empty': 198700, 'empty-degenerate': 1300} 306s
[out/41/scr0037] DONE {'empty': 198643, 'empty-degenerate': 1357} 304s
[out/41/scr0038] DONE {'empty': 198737, 'empty-degenerate': 1263} 287s
[out/41/scr0039] DONE {'empty': 198734, 'empty-degenerate': 1266} 313s
[out/41/scr0040] DONE {'empty': 198691, 'empty-degenerate': 1309} 320s
[out/41/scr0041] DONE {'empty': 198680, 'empty-degenerate': 1320} 318s
[out/41/scr0042] DONE {'empty': 198632, 'empty-degenerate': 1368} 315s
[out/41/scr0043] DONE {'empty': 198850, 'empty-degenerate': 1150} 212s
[out/41/scr0044] DONE {'empty': 198902, 'empty-degenerate': 1098} 307s
[out/41/scr0045] DONE {'empty': 198566, 'empty-degenerate': 1434} 360s
[out/41/scr0046] DONE {'empty': 198392, 'empty-degenerate': 1608} 301s
[out/41/scr0047] DONE {'empty': 198596, 'empty-degenerate': 1404} 323s
[out/41/scr0048] DONE {'empty': 198647, 'empty-degenerate': 1353} 322s
[out/41/scr0049] DONE {'empty': 198455, 'empty-degenerate': 1545} 320s
[out/41/scr0050] DONE {'empty': 198577, 'empty-degenerate': 1423} 320s
[out/41/scr0051] DONE {'empty': 198455, 'empty-degenerate': 1545} 326s
[out/41/scr0052] DONE {'empty': 198903, 'empty-degenerate': 1097} 336s
[out/41/scr0053] DONE {'empty': 198933, 'empty-degenerate': 1067} 331s
[out/41/scr0054] DONE {'empty': 198976, 'empty-degenerate': 1024} 332s
[out/41/scr0055] DONE {'empty': 199066, 'empty-degenerate': 934} 343s
[out/41/scr0056] DONE {'empty': 6088, 'empty-degenerate': 30} 12s
[out/41/slow_s00037/scr000] DONE {'empty': 71} 0s
[out/41/slow_s00048/scr000] DONE {'empty': 196} 0s
[out/41/slow_s00374/scr000] DONE {'empty': 1312, 'empty-degenerate': 19} 2s
[out/41/slow_s01054/scr000] DONE {'empty': 978, 'empty-degenerate': 3} 2s
[out/41/slow_s01055/scr000] DONE {'empty': 2097, 'empty-degenerate': 15} 3s


==> anc/results/sha256_enumeration.txt <==
57e090365386cfff00b691c80a8e147d33a7fa73f7865709085c5dfa7849191d  all_40.g6
fb555ab5fdd4f990890ca2ba214dd2c434f5c5288d719aa715cdb5bc24801510  all_41.g6
34036b5be06e75917eabdbcd580d17fbc1e744b5e26b0b4ad0f02ffb241f800d  final_40.g6
961108b49d7392635a22f4368791a43efde628d603ad42a565e64a32ca7ef56b  final_41.g6
2ac2e55da5bebdf748caaeaeb8311f53004a462853ecd5428d005a414673ca60  40/slow_s00035.g6
70023207c30fd07d175a1da9053e72c05be6d0664b385a2c7e97ba598d41c4a5  40/slow_s00036.g6
6a1b01429ef71b0bcb2ce00dac523f64074a0f5963c55fddacac89ba542d4112  40/slow_s00040.g6
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  40/slow_s00049.g6
d3563b5c44c10d55741544903bc43604c0f9592ec94bf5fb9ab0ddc239a4c084  40/slow_s00062.g6
14f1b1e4372e5cb1c5285508e7f0c51b8746b1f6ee3378c2271b9ab0f8c81729  40/slow_s00088.g6
780c90c64b1fac3d0cf428db5afc6cef9af7245c8bd99cb0ec839125df49f8fa  40/slow_s00140.g6
4c3c33685b5b395839eb31a8ffd6e89f0d66b00030b57cc834107ba86fb59ee3  40/slow_s00141.g6
2a138d121dbbfda24507410b00896fe5a39bfd034b59e54971c5666c445607f4  40/slow_s00142.g6
ba805772a9433348713c449daac876a8f7e55f2278cce7e81a2dcaac2da98d03  40/slow_s00146.g6
867a55ecf850928275c9e1b44ceeb32aabe07cf35e93ed1daaf41fae72b88541  40/slow_s00152.g6
d5f750552889acb951e59c83d6def6a5c18a504e1d7cfeb6d5dfc4b53975eaa6  40/slow_s00157.g6
356cde4b55b3b0e9d9a9e0518dff73443ddc23d78ff1f05e7e73bfb6d855e7b4  40/slow_s00378.g6
9b9a4c4263936480b03d523ea94dafbee7b7df7749e659e728778dfd9b44c268  41/slow_s00037.g6
9ca688aa4228663c9b5df6d2fdc2f6b1d4f5c057a0dd59515b40ff97905274b2  41/slow_s00048.g6
e225e7eca088e4a187f6cbd13372bd867a58a385114494591c48994bcfd44212  41/slow_s00374.g6
0998bd29dd010817b7511f9c9ba60736d86968d498078fd36ee56fe0a77c1bf7  41/slow_s01054.g6
0a0231b40d79a77779254fe978ffd1faf4c27b394b7ba200fb33268a5e26f121  41/slow_s01055.g6


==> anc/results/two_parameter_plans.txt <==
# python3 cost2.py ../results/realizable_X41.jsonl ../results/realizable_X40.jsonl
# complete pencil charts L_a + t L_b; frames with a two-parameter plan without free steps; lex Groebner basis over Q
realizable_X41.jsonl k = 1 g6 = Y?????????????????F???oOCo?OP?_KA@Q__JOAr??ER??P`G?J?o??
   frame (0, 1, 3, 5): GB ['t**2 - t', 's - 1']; solutions (violated non-degeneracy conditions): [({s: 1, t: 0}, 247), ({s: 1, t: 1}, 334)] -> only degenerate solutions
   frame (0, 1, 3, 6): GB ['-s + t', 's**2']; solutions (violated non-degeneracy conditions): [({s: 0, t: 0}, 312)] -> only degenerate solutions
   frame (0, 1, 3, 9): Groebner basis = 1 -> no realization
   frame (0, 1, 3, 10): GB ['t', 's']; solutions (violated non-degeneracy conditions): [({s: 0, t: 0}, 221)] -> only degenerate solutions
realizable_X40.jsonl k = 4564 g6 = ^??????????????????w??T?A@_@S@_o@OC_c?oA@a?COo?_QG?ac??Gp??CHG??IGG??d@??AQC???
   frame (0, 1, 2, 3): GB ['t + 1', 's']; solutions (violated non-degeneracy conditions): [({s: 0, t: -1}, 343)] -> only degenerate solutions
   frame (0, 1, 2, 4): Groebner basis = 1 -> no realization
   frame (0, 1, 2, 5): Groebner basis = 1 -> no realization
   frame (0, 1, 2, 6): GB ['t', 's**2']; solutions (violated non-degeneracy conditions): [({s: 0, t: 0}, 388)] -> only degenerate solutions

